The $\Lambda$-BMS$_4$ group of dS$_4$ and new boundary conditions for AdS$_4$

Using the dictionary between Bondi and Fefferman-Graham gauges, we identify the analogues of the Bondi news, Bondi mass and Bondi angular momentum aspects at the boundary of generic asymptotically locally (A)dS$_4$ spacetimes. We introduce the $\Lambda$-BMS$_4$ group as the residual symmetry group of the metric in Bondi gauge after boundary gauge fixing. This group consists of infinite-dimensional non-abelian supertranslations and superrotations and it reduces in the asymptotically flat limit to the extended BMS$_4$ group. Furthermore, we present new boundary conditions for asymptotically locally AdS$_4$ spacetimes which admit $\mathbb R$ times the group of area-preserving diffeomorphisms as the asymptotic symmetry group. The boundary conditions amount to fix 2 components of the holographic stress-tensor while allowing 2 components of the boundary metric to fluctuate. They correspond to a deformation of a holographic CFT$_3$ which is coupled to a fluctuating spatial metric of fixed area.

==> BMS_TO_FG.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    438005,      11913]
NotebookOptionsPosition[    417801,      11649]
NotebookOutlinePosition[    418230,      11666]
CellTagsIndexPosition[    418187,      11663]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.884848708145805*^9, 3.884848708791131*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"b3869844-40fe-439f-ace7-f83f577bea34"],

Cell[CellGroupData[{

Cell["Change of coordinates Bondi to FG", "Title",
 CellChangeTimes->{{3.757240716242029*^9, 3.7572407460134735`*^9}, 
   3.7576820442010775`*^9, {3.765856858541641*^9, 3.765856860597614*^9}, {
   3.7758970563574467`*^9, 
   3.7758970564668427`*^9}},ExpressionUUID->"358b5a7f-948d-4901-a83f-\
1ef2d1e82eb3"],

Cell[TextData[{
 "G. Comp\[EGrave]re, A. Fiorucci, R. Ruzziconi.\[LineSeparator]Appendix of ",
 ButtonBox["arxiv:1905.00971v3",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1905.00971"], None},
  ButtonNote->"https://arxiv.org/abs/1905.00971"]
}], "Text",
 CellChangeTimes->{{3.7758970455268927`*^9, 3.7758970941034436`*^9}, {
  3.7761477252867575`*^9, 3.776147755437291*^9}, {3.885023558135397*^9, 
  3.885023558943274*^9}},ExpressionUUID->"82372887-0c78-401b-b3e7-\
000d46b45a6b"],

Cell[CellGroupData[{

Cell["0. Setup (RGtensors and covariant algebra on S2)", "Section",
 CellChangeTimes->{{3.7578329456707773`*^9, 3.75783294774978*^9}, 
   3.7658568632691793`*^9, {3.884848968786993*^9, 3.884848979092203*^9}, 
   3.8848511664324837`*^9, 3.884928858811995*^9, {3.8849288916353483`*^9, 
   3.884928918785293*^9}},ExpressionUUID->"e0569883-bb05-4ac5-9c49-\
75f035103402"],

Cell[CellGroupData[{

Cell["EDCRGTcode", "Subsection",
 CellChangeTimes->{{3.8848571698327837`*^9, 
  3.884857179300886*^9}},ExpressionUUID->"3565fa22-5f56-43fe-953d-\
1a3c9a73edef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "(*", "***********************************************************************)"}\
], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "file", " ", "was", " ", "generated", " ", "automatically", 
    " ", "by", " ", "the", " ", "Mathematica", " ", "front", " ", 
    RowBox[{"end", "."}]}], "  ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "contains", " ", "Initialization", " ", "cells", " ", "from", 
     " ", "a", " ", "Notebook", " ", "file"}], ",", " ", "which"}], 
   "         ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "typically", " ", "will", " ", "have", " ", "the", " ", "same", " ", 
    "name", " ", "as", " ", "this", " ", "file", " ", "except", " ", "ending",
     " ", "in"}], "      ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"\"\<.nb\>\"", " ", "instead", " ", "of", " ", 
    RowBox[{"\"\<.m\>\"", "."}]}], 
   "                                               ", "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
 ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "file", " ", "is", " ", "intended", " ", "to", " ", "be", " ",
     "loaded", " ", "into", " ", "the", " ", "Mathematica", " ", "kernel", 
    " ", "using"}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "package", " ", "loading", " ", "commands", " ", "Get", " ", 
    "or", " ", 
    RowBox[{"Needs", ".", "  ", "Doing"}], " ", "so", " ", "is", " ", 
    "equivalent"}], "   ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "to", " ", "using", " ", "the", " ", "Evaluate", " ", "Initialization", 
    " ", "Cells", " ", "menu", " ", "command", " ", "in", " ", "the", " ", 
    "front"}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"end", "."}], 
   "                                                                 ", 
   "*)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
 ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"DO", " ", "NOT", " ", "EDIT", " ", "THIS", " ", 
    RowBox[{"FILE", ".", "  ", "This"}], " ", "entire", " ", "file", " ", 
    "is", " ", "regenerated"}], "              ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "automatically", " ", "each", " ", "time", " ", "the", " ", "parent", " ", 
    "Notebook", " ", "file", " ", "is", " ", "saved", " ", "in", " ", "the"}],
    "     ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Mathematica", " ", "front", " ", 
    RowBox[{"end", ".", "  ", "Any"}], " ", "changes", " ", "you", " ", 
    "make", " ", "to", " ", "this", " ", "file", " ", "will", " ", "be"}], 
   "    ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"overwritten", "."}], 
   "                                                         ", "*)"}], "\n", 
  RowBox[{
  "(*", "***********************************************************************)"}\
], "\n"}]], "Code",
 CellLabel->
  "In[116]:=",ExpressionUUID->"16b60063-884c-4e68-813c-c4efad05603f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Code",
 CellLabel->
  "In[117]:=",ExpressionUUID->"e284b429-9809-480b-9289-139628cab79b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", "$", "]"}], ";", 
  RowBox[{"ClearAll", "[", 
   RowBox[{"Wedge", ",", "K", ",", "$"}], "]"}], ";", 
  RowBox[{"Protect", "[", "$", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Code",
 CellLabel->
  "In[118]:=",ExpressionUUID->"4280c15e-e32a-48bd-ab18-6fe715125879"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"matForms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllMatForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllMatrices", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"ZeroVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_tr"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"MatFormHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ZeroHeads", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllMatHeads", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "tr", ",", "Bar", ",", "Pattern", ",", "Blank", ",", "Condition", ",", 
     "RuleDelayed", ",", "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "380"}], ";"}]], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"b55380e4-d049-423f-8679-44eae6654dd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Code",
 CellLabel->"In[2]:=",ExpressionUUID->"2fa681d7-3c6c-4905-a583-799ce7ba05b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepCoefs", "[", "y_", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}], "||", 
       RowBox[{"MatQ", "[", "y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"y", ",", "Wedge"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Wedge", "[", 
              RowBox[{"#", ",", "$"}], "]"}], "&"}], "/@", 
            RowBox[{"indepTerms", "[", "y", "]"}]}], ",", 
           RowBox[{"indepTerms", "[", "y", "]"}]}], "]"}], "//.", 
         RowBox[{
          RowBox[{
           RowBox[{"a_Wedge", " ", "x_"}], "+", "z___"}], ":>", 
          RowBox[{"{", 
           RowBox[{"x", ",", "z"}], "}"}]}]}], "]"}], "/.", 
       RowBox[{"_Wedge", "->", "1"}]}], ",", "y"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[3]:=",ExpressionUUID->"f7074093-a5b0-4ef8-b3f8-c22d710fa615"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "Blank", "]"}], "=", "Blank"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"x", ",", 
     RowBox[{"-", "y"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"x_", "?", "NumericQ"}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_RuleDelayed", "]"}], ":=", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{
      RowBox[{"Bar", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
      RowBox[{"Bar", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"Rule", "->", "RuleDelayed"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"HoldPattern", "[", 
     RowBox[{"tr", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"tr", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_Condition", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "->", 
     RowBox[{"Bar", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "x", "}"}], ".", 
            RowBox[{"{", "z", "}"}]}], ",", 
           RowBox[{"Bar", "[", 
            RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{
      RowBox[{"FreeQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}], "&&", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"h", ",", "Derivative"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Bar", "[", 
         RowBox[{"{", "y", "}"}], "]"}], "]"}], "===", 
       RowBox[{"Union", "[", 
        RowBox[{"{", "y", "}"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Bar", "[", "h", "]"}], "[", "y", "]"}], ",", 
      RowBox[{
       RowBox[{"Bar", "[", "h", "]"}], "[", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Bar", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "]"}]}], "]"}], "/;", 
    RowBox[{"FreeQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Integer", ",", "Blank", ",", "BlankSequence", ",", "Pattern", ",", 
        "Condition"}], "}"}], ",", 
      RowBox[{"Head", "[", 
       RowBox[{"First", "[", 
        RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[4]:=",ExpressionUUID->"425f12fd-c9ac-4fc5-a158-685deb8f27e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qvalue", "[", "x_List", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"OrderedQ", "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{"x", ",", 
           RowBox[{"-", "1"}]}], "]"}], ",", 
         RowBox[{"Rest", "[", "x", "]"}]}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"#", "===", "False"}], "&"}]}], "]"}], "]"}]}]], "Code",
 CellLabel->"In[5]:=",ExpressionUUID->"6107e0d4-0bce-4d77-ae9c-f83cc44daea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllCaseTable", "[", "x_List", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rvstr", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{"Transpose", ",", "x"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"-", "z_"}], ":>", "z"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"traceOption", "===", "2"}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Qvalue", "[", 
             RowBox[{"RotateLeft", "[", 
              RowBox[{"x", ",", "i"}], "]"}], "]"}], ",", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{"x", ",", "i"}], "]"}], ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Qvalue", "[", 
             RowBox[{"RotateRight", "[", 
              RowBox[{"rvstr", ",", "i"}], "]"}], "]"}], ",", 
            RowBox[{"RotateRight", "[", 
             RowBox[{"rvstr", ",", "i"}], "]"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Qvalue", "[", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{"x", ",", "i"}], "]"}], "]"}], ",", 
          RowBox[{"RotateLeft", "[", 
           RowBox[{"x", ",", "i"}], "]"}], ",", "i"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "x", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Code",
 CellLabel->"In[6]:=",ExpressionUUID->"adac90b1-98e3-4a7c-8041-24a2bdaf6198"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestOrd", "[", "x_List", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"AllCaseTable", "[", "x", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"tmp", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"First", "[", "#1", "]"}], "===", 
           RowBox[{"tmp", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "&"}]}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "tmp", "]"}], ">", "1"}], ",", 
        RowBox[{"First", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"tmp", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "===", 
               RowBox[{"tmp", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "&"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Last", "[", "#1", "]"}], "]"}], "<", 
             RowBox[{"Abs", "[", 
              RowBox[{"Last", "[", "#2", "]"}], "]"}]}], "&"}]}], "]"}], 
         "]"}], ",", 
        RowBox[{"First", "[", "tmp", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[7]:=",ExpressionUUID->"c19e1107-bd18-4f3b-ba99-aa121d01b505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"splitFDprod", "[", 
    RowBox[{"n_", ",", "FDx_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Take", "[", 
       RowBox[{"FDx", ",", "n"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Drop", "[", 
       RowBox[{"FDx", ",", "n"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"allFDprods", "[", "FDx_List", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FDx", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Drop", "[", 
         RowBox[{"FDx", ",", "i"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"Length", "[", "FDx", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[8]:=",ExpressionUUID->"80768ed9-e069-4d1a-9e70-23ee9c96fe3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"traceOption", "=", "2"}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Transpose", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}], "/;", 
    RowBox[{"MatrixQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"tr", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"tr", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"{", "}"}]}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"x__", " ", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", " ", 
      RowBox[{"tr", "[", "y", "]"}]}], ")"}], "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"tr", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"x__", "\[Wedge]", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "\[Wedge]", 
      RowBox[{"tr", "[", 
       RowBox[{"Wedge", "[", "y", "]"}], "]"}]}], ")"}], "/;", 
    RowBox[{"ScalFormQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"tr", "[", "x", "]"}], "=", "0"}], ")"}], "/;", 
    RowBox[{"AntisymQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"tr", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "tr"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"x_Wedge", "/;", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Head", "/@", 
        RowBox[{"Level", "[", 
         RowBox[{"x", ",", "1"}], "]"}]}], "]"}], "===", 
      RowBox[{"{", "Bar", "}"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"tr", "[", 
        RowBox[{"Bar", "/@", "x"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "tr"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"inpList", "=", 
         RowBox[{"List", "@@", "x"}]}], ",", "resList", ",", "FDx"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"resList", "=", 
        RowBox[{"bestOrd", "[", "inpList", "]"}]}], ";", 
       RowBox[{"FDx", "=", 
        RowBox[{"FormDegree", "/@", "inpList"}]}], ";", 
       RowBox[{"Which", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "resList", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"splitFDprod", "[", " ", 
            RowBox[{
             RowBox[{"Last", "[", "resList", "]"}], ",", "FDx"}], "]"}]}], 
          RowBox[{"tr", "[", 
           RowBox[{"Wedge", "@@", 
            RowBox[{"resList", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Last", "[", "resList", "]"}], "===", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"allFDprods", "[", "FDx", "]"}], "+", 
             RowBox[{"Length", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"inpList", ",", "AntisymQ"}], "]"}], "]"}]}], ")"}]}], 
          RowBox[{"tr", "[", 
           RowBox[{"Wedge", "@@", 
            RowBox[{"resList", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"Last", "[", "resList", "]"}], "<", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"allFDprods", "[", "FDx", "]"}], "+", 
             RowBox[{"splitFDprod", "[", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"1", "+", " ", 
                 RowBox[{"Last", "[", "resList", "]"}]}], "]"}], ",", "FDx"}],
               "]"}], "+", 
             RowBox[{"Length", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"inpList", ",", "AntisymQ"}], "]"}], "]"}]}], ")"}]}], 
          RowBox[{"tr", "[", 
           RowBox[{"Wedge", "@@", 
            RowBox[{"resList", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"traceOption", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"bestOrd", "[", 
        RowBox[{"List", "@@", "x"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "=!=", 
      RowBox[{"List", "@@", "x"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", 
    RowBox[{"x__", "\[Wedge]", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"x", "\[Wedge]", "y"}], "]"}], "=", "0"}], ")"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"SymQ", "[", 
        RowBox[{"Wedge", "[", "x", "]"}], "]"}], "&&", 
       RowBox[{"AntisymQ", "[", 
        RowBox[{"Wedge", "[", "y", "]"}], "]"}]}], "||", 
      RowBox[{
       RowBox[{"SymQ", "[", 
        RowBox[{"Wedge", "[", "y", "]"}], "]"}], "&&", 
       RowBox[{"AntisymQ", "[", 
        RowBox[{"Wedge", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"tr", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", "matDimension"}], "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "x", "]"}]}]}]}], ";"}]], "Code",
 CellLabel->"In[9]:=",ExpressionUUID->"7f086e29-944a-44ca-88b6-324edb6b8539"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"toComponents", "[", 
    RowBox[{
     RowBox[{"x_", "+", "y_"}], ",", "rul_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"toComponents", "[", 
     RowBox[{"x", ",", "rul"}], "]"}], "+", 
    RowBox[{"toComponents", "[", 
     RowBox[{"y", ",", "rul"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"toComponents", "[", 
    RowBox[{
     RowBox[{"x_.", "*", "y_"}], ",", "rul_"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MatQ", "[", 
        RowBox[{"x", "*", "y"}], "]"}], ",", 
       RowBox[{"x", "*", "y"}], ",", 
       RowBox[{"x", "*", "y", "*", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "matDimension", "]"}], ",", 
           "matDimension", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"#1", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "&"}], ")"}], "/@", 
                "rul"}], ",", "MatrixQ"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "]"}]}]}], "]"}],
      "/.", "rul"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"toComponents", "[", 
    RowBox[{
     RowBox[{"x_", "\[Wedge]", "y_"}], ",", "rul_"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MatQ", "[", 
        RowBox[{"x", "\[Wedge]", "y"}], "]"}], ",", 
       RowBox[{"x", "\[Wedge]", "y"}], ",", 
       RowBox[{
        RowBox[{"x", "\[Wedge]", "y"}], "*", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "matDimension", "]"}], ",", 
           "matDimension", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"#1", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "&"}], ")"}], "/@", 
                "rul"}], ",", "MatrixQ"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "]"}]}]}], "]"}],
      "/.", "rul"}], "]"}]}], ";"}]}], "Code",
 CellLabel->"In[10]:=",ExpressionUUID->"3e701a8e-d167-42e7-988c-176b638889d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"Last", "[", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", "x", "]"}], "]"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"tr", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"FormDegree", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]], "Code",
 CellLabel->"In[13]:=",ExpressionUUID->"77dda217-f079-45ae-a9d4-5ce42a24ff05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareMatrixForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "h", 
       ",", "ht", ",", "k", ",", "min1", ",", 
       RowBox[{"tmp", "=", "AllMatrices"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Unprotect", "[", "Transpose", "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "xi", "]"}], "<", "3"}], ",", 
           RowBox[{
            RowBox[{
            "Print", "[", "\"\<Missing symbol for transposed matrix\>\"", 
             "]"}], ";", 
            RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"xi", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "===", 
             RowBox[{"xi", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "||", 
            RowBox[{
             RowBox[{"xi", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "===", 
             RowBox[{"-", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
           RowBox[{"rxi", "=", 
            RowBox[{"{", 
             RowBox[{"xi", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "}"}]}], ",", 
           RowBox[{"rxi", "=", 
            RowBox[{"Rest", "[", "xi", "]"}]}]}], "]"}], ";", 
         RowBox[{
          RowBox[{"matForms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"matForms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\n", 
         RowBox[{"AllMatrices", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllMatrices", ",", "rxi"}], "]"}]}], ";", 
         RowBox[{"h", "=", 
          RowBox[{"Head", "[", 
           RowBox[{"xi", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "xi", "]"}], ">", "0"}], ",", 
           RowBox[{"AllMatForms", "=", 
            RowBox[{"Union", "[", 
             RowBox[{"AllMatForms", ",", "rxi"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"h", "=!=", "Symbol"}], ",", 
             RowBox[{
              RowBox[{"ZeroHeads", "=", 
               RowBox[{"Union", "[", 
                RowBox[{
                 RowBox[{"{", "h", "}"}], ",", "ZeroHeads"}], "]"}]}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Head", "[", 
                  RowBox[{"xi", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}], "=!=", "Times"}], 
                ",", 
                RowBox[{"ZeroHeads", "=", 
                 RowBox[{"Union", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Head", "[", 
                    RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}], ",", 
                   "ZeroHeads"}], "]"}]}]}], "]"}]}]}], "]"}]}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"h", "===", "Symbol"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "=", 
             RowBox[{"First", "[", "xi", "]"}]}], ";", 
            RowBox[{
             RowBox[{"BasicMatQ", "[", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "=", "True"}], ";", 
            RowBox[{
             RowBox[{"BasicScalFormQ", "[", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "=", "False"}], ";", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "=", 
             RowBox[{"xi", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"xi", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "===", 
               RowBox[{"-", 
                RowBox[{"xi", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"tr", "[", 
                RowBox[{"xi", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "=", "0"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"xi", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "=!=", 
                 RowBox[{"xi", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"FormDegree", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "=", 
                  RowBox[{"First", "[", "xi", "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"BasicMatQ", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "=", "True"}], ";", 
                 RowBox[{
                  RowBox[{"BasicScalFormQ", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "=", "False"}], 
                 ";", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "=", 
                  RowBox[{"xi", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                 RowBox[{
                  RowBox[{"tr", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "=", 
                  RowBox[{"tr", "[", 
                   RowBox[{"xi", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}]}], "]"}]}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
             RowBox[{"First", "[", "xi", "]"}]}], ";", 
            RowBox[{
             RowBox[{"BasicMatQ", "[", "_h", "]"}], "=", "True"}], ";", 
            RowBox[{
             RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "False"}], ";", 
            RowBox[{"ht", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"xi", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ht", "===", "Times"}], ",", 
              RowBox[{
               RowBox[{"min1", "=", 
                RowBox[{"-", "1"}]}], ";", 
               RowBox[{"ht", "=", "h"}], ";", 
               RowBox[{
                RowBox[{"tr", "[", 
                 RowBox[{"h", "[", "k_", "]"}], "]"}], "=", "0"}]}], ",", 
              RowBox[{
               RowBox[{"min1", "=", "1"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"ht", "=!=", "h"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"FormDegree", "[", "_ht", "]"}], "=", 
                   RowBox[{"First", "[", "xi", "]"}]}], ";", 
                  RowBox[{
                   RowBox[{"BasicMatQ", "[", "_ht", "]"}], "=", "True"}], ";", 
                  RowBox[{
                   RowBox[{"BasicScalFormQ", "[", "_ht", "]"}], "=", 
                   "False"}], ";", 
                  RowBox[{
                   RowBox[{"tr", "[", 
                    RowBox[{"ht", "[", "k_", "]"}], "]"}], "=", 
                   RowBox[{"tr", "[", 
                    RowBox[{"h", "[", "k", "]"}], "]"}]}]}]}], "]"}]}]}], 
             "]"}], ";", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"h", "[", "k_", "]"}], "]"}], "=", 
             RowBox[{"min1", " ", 
              RowBox[{"ht", "[", "k", "]"}]}]}], ";", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"ht", "[", "k_", "]"}], "]"}], "=", 
             RowBox[{"min1", " ", 
              RowBox[{"h", "[", "k", "]"}]}]}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Protect", "[", "Transpose", "]"}], ";", "\n", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"AllScalForms", ",", "AllMatForms"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"AllDifForms", ",", "AllMatrices"}], "]"}]}], ";", 
      RowBox[{"MatFormHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllMatForms"}], ",", "MatFormHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"AllMatHeads", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"ZeroHeads", ",", "MatFormHeadList"}], "]"}]}], ";", "\n", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"ScalHeadList", ",", "MatFormHeadList"}], "]"}], 
           "]"}]}]}], "]"}]}], ";", 
      RowBox[{"nodHeads", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"nodHeads", ",", "ZeroHeads"}], "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", 
         RowBox[{"Union", "[", 
          RowBox[{"ScalHeadList", ",", "MatFormHeadList"}], "]"}], "]"}], 
        "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"DifFormSymbols", ",", 
            RowBox[{"Bar", "[", "DifFormSymbols", "]"}]}], "]"}], ",", 
          "_tr"}], "}"}], "]"}]}], ";", 
      RowBox[{"ZeroMatSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"matForms", "[", "0", "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ZeroHeads", "]"}]}]}], "]"}]}], ";", 
      RowBox[{"ZeroVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{"Blank", "[", "ZeroHeads", "]"}], "]"}], ",", 
            RowBox[{"Bar", "[", 
             RowBox[{"Thread", "[", 
              RowBox[{"Blank", "[", "ZeroHeads", "]"}], "]"}], "]"}]}], "]"}],
           ",", 
          RowBox[{"Union", "[", 
           RowBox[{"ZeroMatSymbols", ",", 
            RowBox[{"Bar", "[", "ZeroMatSymbols", "]"}]}], "]"}], ",", 
          "_tr"}], "}"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"tmp", "=!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[14]:=",ExpressionUUID->"29aec554-caaa-4ac5-b83b-67c5fb80e03b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DclFrmNoOK", "[", "z", "]"}], ";", 
    RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], ")"}]}]], "Code",
 CellLabel->"In[15]:=",ExpressionUUID->"7fd968a4-0ac7-4ea3-a38d-addad48f67b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DclFrmNoOK", "[", "z__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\n", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", "\n", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], ";", 
               RowBox[{
                RowBox[{"BasicMatQ", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "False"}], 
               ";"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";", 
               RowBox[{
                RowBox[{"BasicMatQ", "[", "_h", "]"}], "=", "False"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"AllScalForms", ",", "AllMatForms"}], "]"}]}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"AllDifForms", ",", "AllMatrices"}], "]"}]}], ";", "\n", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"ScalHeadList", ",", "MatFormHeadList"}], "]"}], 
           "]"}]}]}], "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", 
         RowBox[{"Union", "[", 
          RowBox[{"ScalHeadList", ",", "MatFormHeadList"}], "]"}], "]"}], 
        "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{"Union", "[", 
           RowBox[{"DifFormSymbols", ",", 
            RowBox[{"Bar", "[", "DifFormSymbols", "]"}]}], "]"}], ",", 
          "_tr"}], "}"}], "]"}]}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[16]:=",ExpressionUUID->"bcf7e75c-4e7d-4662-ac39-1a92f3622cde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";", 
    RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], ")"}]}]], "Code",
 CellLabel->"In[17]:=",ExpressionUUID->"05faf677-6d77-4ea7-86c8-6b95eda79660"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicMatQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicMatQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicMatQ", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicMatQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicMatQ", "[", "x_List", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicMatQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Code",
 CellLabel->"In[18]:=",ExpressionUUID->"3d14b0a8-0337-4318-b13f-82e74473abf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MatQ", "[", 
    RowBox[{"x_Times", "|", "x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"MatQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"MatQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"MatQ", "/@", 
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"MatQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicMatQ", "[", "x", "]"}]}], ";"}]], "Code",
 CellLabel->"In[19]:=",ExpressionUUID->"54be8b2f-08ae-431a-b9b1-dc92c446df35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"HoldPattern", "[", 
     RowBox[{"tr", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"!", 
    RowBox[{"BasicMatQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Code",
 CellLabel->"In[20]:=",ExpressionUUID->"9cf6bd7a-5614-4f1d-9c46-0a7d49798be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Code",
 CellLabel->"In[21]:=",ExpressionUUID->"5b7cd23f-607d-4e81-b749-b650cfc79620"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "Transpose", "]"}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"Transpose", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Transpose", "/@", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"x__", " ", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"Transpose", "[", "y", "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"x__", "\[Wedge]", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "\[Wedge]", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Wedge", "[", "y", "]"}], "]"}]}], ")"}], "/;", 
    RowBox[{"ScalFormQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"allFDprods", "[", 
      RowBox[{"FormDegree", "/@", 
       RowBox[{"(", 
        RowBox[{"List", "@@", "x"}], ")"}]}], "]"}]}], 
    RowBox[{"Wedge", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{"Transpose", ",", 
       RowBox[{"Reverse", "[", 
        RowBox[{"List", "@@", "x"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Transpose", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"Bar", "[", 
    RowBox[{"Transpose", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Transpose", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "Transpose", "]"}], ";"}]], "Code",
 CellLabel->"In[22]:=",ExpressionUUID->"5cf95e26-d75e-49ba-b43d-8ccf04c8c222"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SymQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"SymQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"SymQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"reWrite", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "x", "]"}], "-", "x"}], "]"}], "}"}], 
      "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"AntisymQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"AntisymQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"AntisymQ", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"reWrite", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "x", "]"}], "+", "x"}], "]"}], "}"}], 
      "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ";"}]], "Code",
 CellLabel->"In[23]:=",ExpressionUUID->"c77715f2-ce99-48e0-a71e-ec9bf07ac3e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", "matDimension", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"tr", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"nodHeads", ",", "h"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"FreeQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
        "}"}], ",", 
       RowBox[{"Head", "[", 
        RowBox[{"First", "[", 
         RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]], "Code",
 CellLabel->"In[24]:=",ExpressionUUID->"62f591dc-5fff-4040-b68b-ec0f6fc7715c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Code",
 CellLabel->"In[25]:=",ExpressionUUID->"5d90b55f-fab1-4718-aab2-44b46d051494"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Code",
 CellLabel->"In[26]:=",ExpressionUUID->"3e209085-0b11-4d65-9fa1-d76de6ba4a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"z__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"z", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
       RowBox[{"!", 
        RowBox[{"MatQ", "[", "x", "]"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
       RowBox[{"!", 
        RowBox[{"MatQ", "[", "x", "]"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"x_", "^", "n_."}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MatQ", "[", "x", "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", 
     RowBox[{"x_", "^", "n_."}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MatQ", "[", "x", "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FormDegree", "[", "x", "]"}], "*", 
        RowBox[{"FormDegree", "[", "y", "]"}]}], ")"}]}], "*", 
     RowBox[{"y", "\[Wedge]", "x"}]}], "/;", 
    RowBox[{
     RowBox[{"MatQ", "[", "x", "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "y", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatQ", "[", 
          RowBox[{"Last", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"Flatten", "[", "x", "]"}], "]"}], "]"}], "]"}]}]}], 
       ")"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"FormDegree", "[", "y", "]"}], "===", "0"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatQ", "[", 
          RowBox[{"Last", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"Flatten", "[", "y", "]"}], "]"}], "]"}], "]"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"Dot", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"Inner", "[", 
      RowBox[{"Wedge", ",", "x", ",", "y"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "||", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FormDegree", "[", "y", "]"}], "===", "0"}], "&&", 
         RowBox[{"!", 
          RowBox[{"MatQ", "[", 
           RowBox[{"Last", "[", 
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", "y", "]"}], "]"}], "]"}], "]"}]}]}], 
        ")"}]}], ",", 
      RowBox[{"x", " ", "*", "y"}], ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Wedge", "[", 
          RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_List", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FormDegree", "[", "y", "]"}], "===", "0"}], "||", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}], "&&", 
         RowBox[{"!", 
          RowBox[{"MatQ", "[", 
           RowBox[{"Last", "[", 
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", "x", "]"}], "]"}], "]"}], "]"}]}]}], 
        ")"}]}], ",", 
      RowBox[{"x", "*", "y"}], ",", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Wedge", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", "x"}], "]"}]}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"MatQ", "[", "y", "]"}]}]}]}], ";"}]], "Code",
 CellLabel->"In[27]:=",ExpressionUUID->"1e21bb96-6d75-4761-bf32-20c481c2c8e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x_.", "*", 
       RowBox[{
        RowBox[{"Cos", "[", "h_", "]"}], "^", "2"}]}], "+", 
      RowBox[{"x_.", "*", 
       RowBox[{
        RowBox[{"Sin", "[", "h_", "]"}], "^", "2"}]}]}], ":>", "x"}], "}"}]}],
   ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Code",
 CellLabel->"In[28]:=",ExpressionUUID->"645fcf48-bd08-404c-b9e9-72cf25f15eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_RuleDelayed", "]"}], ":=", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], ",", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"Rule", "->", "RuleDelayed"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Condition", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "->", 
     RowBox[{"reWrite", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"x", "/.", "simpRules"}], ",", "FormVars", ",", 
        "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"x", "/.", "simpRules"}], ",", "ZeroVars", ",", 
        "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{"MatQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Code",
 CellLabel->"In[29]:=",ExpressionUUID->"7ed16318-9f83-4d68-8988-71934e50d596"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}], ")"}]}]}], 
  ";"}]], "Code",
 CellLabel->"In[30]:=",ExpressionUUID->"bcb28f37-3c4a-41b8-8ab6-ec1668cecca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Code",
 CellLabel->"In[31]:=",ExpressionUUID->"00a7fd31-7b70-46c8-b370-39b7e7a42b43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"x3", ",", "x1"}], "]"}]}], "&&", 
     RowBox[{"!", 
      RowBox[{"NumericQ", "[", "x1", "]"}]}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Code",
 CellLabel->"In[32]:=",ExpressionUUID->"8db110d6-8d33-4ef1-9fa4-95a1056953e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"subMatDR", "[", 
    RowBox[{"m_", ",", "p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Drop", "[", 
        RowBox[{"m", ",", "p"}], "]"}], "]"}], ",", "q"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"subMatTK", "[", 
    RowBox[{"m_", ",", "p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Take", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"m", ",", "p"}], "]"}], "]"}], ",", "q"}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[33]:=",ExpressionUUID->"bf8ca705-9d15-4f75-988e-f555cd032abf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlatOuter", "[", 
    RowBox[{
     RowBox[{"x_", "?", "MatrixQ"}], ",", 
     RowBox[{"y_", "?", "MatrixQ"}]}], "]"}], ":=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "x", ",", "y"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "x", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Dimensions", "[", "y", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[35]:=",ExpressionUUID->"59e6b000-d3a1-4d8a-9662-a5f9a4a54bc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FlatOuter", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Fold", "[", 
     RowBox[{"FlatOuter", ",", 
      RowBox[{"First", "[", 
       RowBox[{"{", "x", "}"}], "]"}], ",", 
      RowBox[{"Rest", "[", 
       RowBox[{"{", "x", "}"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], ">", "2"}]}]}], ";"}]], "Code",
 CellLabel->"In[36]:=",ExpressionUUID->"b5d0cefb-ac00-4841-9a77-b6f2ce3d30c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DirectSum", "[", 
    RowBox[{
     RowBox[{"x_", "?", "MatrixQ"}], ",", 
     RowBox[{"y_", "?", "MatrixQ"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n$1", "=", 
        RowBox[{"Dimensions", "[", "x", "]"}]}], ",", 
       RowBox[{"n$2", "=", 
        RowBox[{"Dimensions", "[", "y", "]"}]}], ",", "zr$"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"zr$", "[", "__", "]"}], "=", "0"}], ";", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"MapThread", "[", 
         RowBox[{"Join", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"Array", "[", 
             RowBox[{"zr$", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n$1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"n$2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"MapThread", "[", 
         RowBox[{"Join", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Array", "[", 
             RowBox[{"zr$", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n$2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"n$1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "y"}],
            "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[37]:=",ExpressionUUID->"ce6659c4-86f7-450e-8a2f-2c55049a3ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DirectSum", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Fold", "[", 
     RowBox[{"DirectSum", ",", 
      RowBox[{"First", "[", 
       RowBox[{"{", "x", "}"}], "]"}], ",", 
      RowBox[{"Rest", "[", 
       RowBox[{"{", "x", "}"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], ">", "2"}]}]}], ";"}]], "Code",
 CellLabel->"In[38]:=",ExpressionUUID->"390e28b4-b024-466c-9472-eae543dbbbac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeclareMatrixForms", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "$", ",", "$t"}], "}"}], "]"}], ";"}]], "Code",
 CellLabel->"In[39]:=",ExpressionUUID->"61d7a69c-0b69-493c-8185-4f1cefaa22f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CHrule", "=", "CHrul"}], ";", 
  RowBox[{
   RowBox[{"CHcoef", "[", 
    RowBox[{"x_", ",", "0"}], "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"CHcoef", "[", 
    RowBox[{"x_", ",", "1"}], "]"}], ":=", 
   RowBox[{"tr", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"CHcoef", "[", 
    RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CHcoef", "[", 
     RowBox[{"x", ",", "n"}], "]"}], "=", 
    RowBox[{"reWrite", "[", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"CHeq", "[", 
        RowBox[{"x", ",", "n"}], "]"}], "]"}], "/", "n"}], "]"}]}]}], 
  ";"}]], "Code",
 CellLabel->"In[40]:=",ExpressionUUID->"efb7f3b8-eb45-4104-9038-102feedb290d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHeq", "[", 
    RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CHcoef", "[", 
       RowBox[{"x", ",", 
        RowBox[{"n", "-", "1"}]}], "]"}], "\[Wedge]", " ", "x"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"CHcoef", "[", 
          RowBox[{"x", ",", 
           RowBox[{"n", "-", "i"}]}], "]"}], "\[Wedge]", 
         RowBox[{"Wedge", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{"x", ",", 
            RowBox[{"{", "i", "}"}]}], "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[41]:=",ExpressionUUID->"1af0c38a-77ec-4402-8d9b-93bf5f7cdd09"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CHrul", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"x_", ":", "$"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cn", "=", 
        RowBox[{"CHeq", "[", 
         RowBox[{"x", ",", "n"}], "]"}]}], ",", "cn0", ",", "rul", ",", "tmp",
        ",", "r1", ",", "r2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"x", ",", "\"\< is not a 0-form matrix\>\""}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
      RowBox[{"matDimension", "=", "n"}], ";", 
      RowBox[{"rul", "=", 
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"cn", "==", "cn0"}], ",", 
           RowBox[{"Wedge", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{"x", ",", 
              RowBox[{"{", "n", "}"}]}], "]"}]}]}], "]"}], "]"}], "/.", 
        RowBox[{"cn0", "->", 
         RowBox[{
          RowBox[{"tr", "[", "cn", "]"}], "/", "n"}]}]}]}], ";", 
      RowBox[{"rul", "=", 
       RowBox[{"reWrite", "[", "rul", "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"x", "===", "$"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{"MapAt", "[", 
           RowBox[{"HoldPattern", ",", 
            RowBox[{"rul", "/.", 
             RowBox[{"Rule", "->", "RuleDelayed"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", 
         RowBox[{"r1", "=", 
          RowBox[{"tmp", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
         RowBox[{"r2", "=", 
          RowBox[{"r1", "/.", 
           RowBox[{"$", "->", 
            RowBox[{"Pattern", "[", 
             RowBox[{"$", ",", 
              RowBox[{"Blank", "[", "]"}]}], "]"}]}]}]}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Rule", "[", 
             RowBox[{"r2", ",", 
              RowBox[{
               RowBox[{"tmp", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], "/;", 
               RowBox[{
                RowBox[{"MatQ", "[", "$", "]"}], "&&", 
                RowBox[{
                 RowBox[{"FormDegree", "[", "$", "]"}], "===", "0"}], "&&", 
                RowBox[{"matDimension", "===", "n"}]}]}]}], "]"}], "}"}], "/.", 
           RowBox[{"Rule", "->", "RuleDelayed"}]}]}]}], ",", 
        RowBox[{"tmp", "=", "rul"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[42]:=",ExpressionUUID->"9c1b03fb-d2ec-47cf-be72-1ef36d9fbc5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"detTOtr", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"A_", ":", "$"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"expr", "=", 
       RowBox[{
        RowBox[{"CHrul", "[", "n", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "+", "matDimension"}], ")"}]}], " ", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"List", "@@", "expr"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"MatQ", "[", "#1", "]"}], "===", "False"}], "&"}]}], 
         "]"}]}]}], "/.", 
      RowBox[{"$", "->", "A"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[43]:=",ExpressionUUID->"dea563a8-c7ef-4877-a4c0-d2157edd767b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "CHeq", ",", "CHrul", ",", "CHrule", ",", "detTOtr", ",", "indepCoefs", 
    ",", "subMatTK", ",", "subMatDR", ",", "FlatOuter", ",", "DirectSum"}], 
   "]"}], ";"}]], "Code",
 CellLabel->"In[44]:=",ExpressionUUID->"8f1d0759-aa54-41a9-b898-405817b17ed7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cos", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Sin", "[", "h_", "]"}], "^", "2"}]}]}], ":>", "x"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cot", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csc", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"y", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cot", "[", "h_", "]"}], "-", 
         RowBox[{"Csc", "[", "h_", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cot", "[", "h_", "]"}], "+", 
         RowBox[{"Csc", "[", "h_", "]"}]}], ")"}]}], "->", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HypTrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Cosh", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Sinh", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x_.", "*", 
        RowBox[{
         RowBox[{"Coth", "[", "h_", "]"}], "^", "2"}]}], "+", 
       RowBox[{"y_.", "*", 
        RowBox[{
         RowBox[{"Csch", "[", "h_", "]"}], "^", "2"}]}]}], ":>", 
      RowBox[{"x", "/;", 
       RowBox[{
        RowBox[{"x", "+", "y"}], "===", "0"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "-", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cosh", "[", "x_", "]"}], "+", 
         RowBox[{"Sinh", "[", "x_", "]"}]}], ")"}]}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coth", "[", "h_", "]"}], "-", 
         RowBox[{"Csch", "[", "h_", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coth", "[", "h_", "]"}], "+", 
         RowBox[{"Csch", "[", "h_", "]"}]}], ")"}]}], "->", "1"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"imgTrigRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "x_", "]"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", "x_", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "x_", "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", "x_", "]"}]}]}], ")"}]}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"Cos", "[", "x_", "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", "x_", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", " ", 
          RowBox[{"Cos", "[", "x_", "]"}]}], "+", 
         RowBox[{"Sin", "[", "x_", "]"}]}], ")"}]}], "->", "I"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "x_", "]"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", "x_", "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"Cos", "[", "x_", "]"}]}], "+", 
         RowBox[{"Sin", "[", "x_", "]"}]}], ")"}]}], "->", 
      RowBox[{"-", "I"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RootRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x_"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_"}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x_", "^", "2"}]}], "]"}]}]}], ":>", 
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x_"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_"}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"x_", "^", "2"}], "-", "1"}], "]"}]}]}], ":>", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "x_."}], "+", 
         RowBox[{"Sqrt", "[", "y_", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x_.", "+", 
         RowBox[{"Sqrt", "[", "y_", "]"}]}], ")"}]}], ":>", 
      RowBox[{"y", "-", 
       RowBox[{"x", "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x_", "-", 
         RowBox[{"Sqrt", "[", "y_", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x_", "+", 
         RowBox[{"Sqrt", "[", "y_", "]"}]}], ")"}]}], ":>", 
      RowBox[{
       RowBox[{"-", "y"}], "+", 
       RowBox[{"x", "^", "2"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BasicRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "TrigRules", ",", "HypTrigRules", ",", "RootRules", ",", "imgTrigRules"}],
     "]"}]}], ";", 
  RowBox[{"$RGTCversion", "=", "380"}], ";"}]}], "Code",
 CellLabel->"In[45]:=",ExpressionUUID->"5a9bb929-d524-4db3-bafc-e6da3197d6e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FaSi", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FaSi", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FaSi", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[50]:=",ExpressionUUID->"524885ac-da75-4d50-b830-e62bc8cdee10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"FacSimp", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"FacSimp", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", "simpRules"}], "]"}], "&"}], "/@", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"x", "/.", "simpRules"}], ",", "FormVars", ",", "FaSi"}], 
       "]"}]}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"FacSimp", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#1", "/.", "simpRules"}], "&"}], ")"}], "/@", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varList", "===", 
        RowBox[{"{", "}"}]}], "||", 
       RowBox[{"FreeALLQ", "[", 
        RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}], ",", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"x", "/.", "simpRules"}], ",", "varList", ",", "Factor"}], 
        "]"}], "/.", "simpRules"}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[51]:=",ExpressionUUID->"fb5f52ce-400c-4d5e-a6a8-ab1f598095a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroL", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}]}]], "Code",
 CellLabel->"In[52]:=",ExpressionUUID->"dddbb9f1-93bd-44f3-b5f6-27c48ccdb167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonZeroN", "[", "x_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", "x", "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}]}]], "Code",
 CellLabel->"In[53]:=",ExpressionUUID->"c0263253-fa99-4d8d-9474-8c3610fef7e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indepTerms", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"redPlus", "[", 
    RowBox[{"redTimes", "[", 
     RowBox[{
      RowBox[{"nonZeroL", "[", "x", "]"}], ",", "opt"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[54]:=",ExpressionUUID->"4e7e11d4-835d-4413-980e-c654c980e9c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redTimes", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"opt_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tmp$", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "#1", "]"}], "===", "Times"}], " ", "&"}]}], 
        "]"}]}], ",", "rxi"}], "}"}], ",", 
    RowBox[{
     RowBox[{"rxi", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"rxi", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"numb2", "[", 
           RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", "tmp$"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Code",
 CellLabel->"In[55]:=",ExpressionUUID->"a5f1ac48-f980-4535-a472-92a0253a6336"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{
     RowBox[{"x_", "^", "y_."}], ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"MemberQ", "[", 
     RowBox[{"opt", ",", "x"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"numb1", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", "x"}], ";", 
  RowBox[{
   RowBox[{"numb2", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"opt_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"numb1", "[", 
        RowBox[{"#", ",", "opt"}], "]"}], "&"}], ",", 
      RowBox[{"Level", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}]}]}]], "Code",
 CellLabel->"In[56]:=",ExpressionUUID->"570882c4-0200-4760-9261-e73f82a1d694"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"redPlus", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp$", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#1", "]"}], "===", "Plus"}], "&"}]}], 
         "]"}]}], ",", "cmn$", ",", "rst$", ",", "i$", ",", "negi$"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"rst$", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"x", ",", "tmp$"}], "]"}]}], ";", 
      RowBox[{"cmn$", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{"-", "tmp$"}]}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"cmn$", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", "x", "]"}]}], "]"}], ";", 
      RowBox[{"i$", "=", "1"}], ";", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i$", "<", 
         RowBox[{"Length", "[", "cmn$", "]"}]}], ",", 
        RowBox[{
         RowBox[{"negi$", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"cmn$", ",", 
            RowBox[{
             RowBox[{"#1", "===", 
              RowBox[{"-", 
               RowBox[{"cmn$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negi$", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"cmn$", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"cmn$", ",", "negi$"}], "]"}]}]}], "]"}], ";", 
         RowBox[{"i$", "=", 
          RowBox[{"i$", "+", "1"}]}]}]}], "]"}], ";", 
      RowBox[{"Union", "[", 
       RowBox[{"rst$", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{"tmp$", ",", 
          RowBox[{"-", "cmn$"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[57]:=",ExpressionUUID->"2562d375-d964-4974-b8e4-6a10004e5ba7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RiemSym", "[", "h_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "a_", ",", "c_", ",", "d_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", "0"}], 
     ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}]}], "/;", 
       RowBox[{"a", ">", "b"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"h", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "]"}]}], "/;", 
       RowBox[{"c", ">", "d"}]}]}], ";", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"a", ">", "c"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "===", "c"}], "&&", 
          RowBox[{"b", ">", "d"}]}], ")"}]}]}]}]}], ")"}]}], ";"}]], "Code",
 CellLabel->"In[58]:=",ExpressionUUID->"d0b30263-8e16-4dcf-909a-62d370ff39de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"epsilon", "[", "a__", "]"}], ":=", 
   RowBox[{"Signature", "[", 
    RowBox[{"{", "a", "}"}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[59]:=",ExpressionUUID->"1cb20f31-4d68-405b-bc0c-ce81185e1467"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroTensor", "[", "rnk1_", "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{"Table", ",", "0", ",", 
     RowBox[{"List", "/@", 
      RowBox[{"Table", "[", 
       RowBox[{"Dim", ",", 
        RowBox[{"{", "rnk1", "}"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[60]:=",ExpressionUUID->"a76cdb12-20d9-49f5-8645-950bae97a2ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FuncRepRules", "[", 
    RowBox[{
     RowBox[{"z_", "[", "y__", "]"}], ",", "g_", ",", 
     RowBox[{"ord_", ":", "2"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FuncRepRules", "[", 
     RowBox[{
      RowBox[{"z", "[", "y", "]"}], ",", "g", ",", "ord"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tmp$", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "[", "y", "]"}], "->", "g"}], "}"}]}], ",", 
        RowBox[{"indL", "=", 
         RowBox[{"indexList", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ",", "ord"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"tmp$", "=", 
          RowBox[{"{", 
           RowBox[{"tmp$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Derivative", "[", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"indL", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", "z", "]"}], 
              "[", "y", "]"}], " ", "->", 
             RowBox[{"Expand", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"D", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Transpose", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "y", "}"}], ",", 
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}]}]}], "]"}],
                "]"}], "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "indL", "]"}]}], "}"}]}], "]"}], ";", 
       RowBox[{"Flatten", "[", "tmp$", "]"}]}]}], "]"}]}]}], ";"}]], "Code",
 CellLabel->"In[61]:=",ExpressionUUID->"40bd8a4e-3698-4099-a461-5318df6f8467"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexList", "[", 
   RowBox[{"varNo_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp$", ",", "indL"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tmp$", "=", 
      RowBox[{"NestList", "[", 
       RowBox[{"RotateRight", ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"varNo", "-", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"varNo", "-", "1"}]}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ord", ">", "1"}], ",", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"indL", "=", "tmp$"}], ";", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"tmp$", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"tmp$", ",", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Plus", "[", 
                   RowBox[{
                    RowBox[{"indL", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
                 ",", "indL"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "varNo"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ord", "-", "1"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Union", "[", "tmp$", "]"}]}]}], "]"}]}]], "Code",
 CellLabel->"In[62]:=",ExpressionUUID->"fa4be3dd-ce9b-4699-82b7-60471e737142"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M$F", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", 
      RowBox[{"40000", "/", "Dim"}]}], ",", 
     RowBox[{"MatrixForm", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"ByteCount", "[", "x", "]"}], "<", "60000"}], ",", "x", ",", 
     "True", ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Short", "[", 
         RowBox[{"#", ",", 
          RowBox[{"30", "/", "Dim"}]}], "]"}], "&"}], ",", "x", ",", "2"}], 
      "]"}]}], "]"}]}], ";", 
  RowBox[{"DclFrmNoOK", "[", 
   RowBox[{"1", ",", 
    RowBox[{"e", "[", "_", "]"}]}], "]"}], ";"}]], "Code",
 CellLabel->"In[63]:=",ExpressionUUID->"b80f065a-a9a4-430b-b33f-4a9442d2c7ab"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "6."}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"StylePrint", "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"st$pr6$", "[", "x__", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", "x", "]"}], "]"}]}]}], "]"}]], "Code",
 CellLabel->"In[64]:=",ExpressionUUID->"af6a8ecd-67cd-4aec-b7b5-3ece6f1ef2e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stPrint", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "===", "Null"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "16"}], ",", 
       RowBox[{"FontSlant", "->", "\"\<Italic\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"st$pr6$", "[", 
      RowBox[{"x", ",", " ", 
       RowBox[{"FontSize", "->", "20"}], ",", 
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontColor", "->", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->"In[65]:=",ExpressionUUID->"fc8e8997-c0bb-40a0-bbcc-02d7af69b7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", 
    RowBox[{"x_", ",", "sT_"}], "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"x", "<>", "\"\< computed in \>\""}], ",", 
     RowBox[{
      RowBox[{"TimeUsed", "[", "]"}], "-", "sT"}], ",", "\"\< sec\>\""}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->"In[66]:=",ExpressionUUID->"408cb4d1-2114-4104-8fd8-292277af857b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"testSER", "[", 
    RowBox[{"x_", ",", "y_String", ",", 
     RowBox[{"z_", ":", "\"\<\>\""}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp", ",", "k"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"x", ",", "SeriesData"}], "]"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Dim", "===", "2"}], "&&", 
          RowBox[{
           RowBox[{"TensRnk", "[", "x", "]"}], "<", "4"}]}], ")"}]}], ",", 
       RowBox[{"y", "<>", "z"}], ",", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], "===", "4"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1", ",", "2"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"TensRnk", "[", "x", "]"}], ">", "1"}], ",", 
                 RowBox[{"Raise", "[", 
                  RowBox[{"x", ",", "1"}], "]"}], ",", "True", ",", "x"}], 
                "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}], "<", 
             RowBox[{
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "2"}], "]"}], "]"}], "/", 
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"\"\< to order \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tmp", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}], "-", "1"}], ")"}], "/", 
            RowBox[{"tmp", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}]}], ";", 
        RowBox[{"y", "<>", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "tmp", "]"}], ">", "1"}], ",", 
           RowBox[{"k", "=", 
            RowBox[{"k", "<>", "\"\< or higher\>\""}]}], ",", "k"}], 
          "]"}]}]}]}], "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[67]:=",ExpressionUUID->"8b29df34-42e7-4cfe-892d-7c7a73efa019"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_List", ",", "y__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"#", ",", "y"}], "]"}], "&"}], "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_SeriesData", ",", "y_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gn$Cf0", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", "y"}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_SeriesData", ",", "y__"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"Gn$Cf0", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"GenCoef", "[", 
    RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
   RowBox[{"FacSimp", "[", 
    RowBox[{"Gn$Cf0", "[", 
     RowBox[{"x", ",", "y"}], "]"}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[68]:=",ExpressionUUID->"c02d3562-7486-4022-ae78-cc0c5993bae2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fct$rls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "b"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "-", "y_Symbol"}], ")"}], "^", "b_."}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x_Symbol", "+", "y_Symbol"}], ")"}], "^", "b_."}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "-", 
         RowBox[{"y", "^", "2"}]}], ")"}], "^", "b"}]}]}], "}"}]}], 
  ";"}]], "Code",
 CellLabel->"In[69]:=",ExpressionUUID->"254729b3-cbb9-414e-bd37-1bd4121ea26b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "1", "]"}], ":=", 
   RowBox[{"stPrint", "[", "\"\<coframe does not span space!\>\"", "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[70]:=",ExpressionUUID->"2ab910a3-f30e-44eb-a149-19761b1e08a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN_", ",", "xIN_", ",", "opt___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"frameOpt", "=", "0"}], ",", "eIN", ",", 
        RowBox[{"Ropt", "=", "True"}], ",", 
        RowBox[{"Wopt", "=", "True"}], ",", "idMat", ",", "eFrame", ",", 
        "dxRul", ",", "Bmat", ",", "Amat", ",", 
        RowBox[{"NP$", "=", "False"}], ",", "de", ",", "k$", ",", "StrCon", 
        ",", "\[Gamma]Udd", ",", "\[Gamma]ddd", ",", "gddd", ",", "Gamddd", 
        ",", "rmn", ",", "tmp", ",", "RUd", ",", "Rg", ",", "gg", ",", "sT", 
        ",", "Cflat", ",", "EinSp"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Clear", "[", 
        RowBox[{
        "GUdd", ",", "covD", ",", "covDiv", ",", "LieD", ",", "\[Omega]Ud", 
         ",", "RUddd", ",", "Rdddd", ",", "Rdd", ",", "EUd", ",", "R", ",", 
         "Wdddd", ",", "detg", ",", "p$D", ",", "rtAbsdetg", ",", "eta", ",", 
         "HStar", ",", "Lower", ",", "Raise", ",", "\[Tau]", ",", "\[Kappa]", 
         ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Gamma]", ",", "\[Epsilon]", 
         ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Nu]", ",", "$\[Pi]", ",", 
         "\[Lambda]", ",", "\[Mu]", ",", "\[CapitalLambda]", ",", 
         "\[CapitalPsi]", ",", "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
         "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], "]"}], ";",
        "DEF$covD", ";", "DEF$covDiv", ";", "DEF$LieD", ";", "DEF$LWR", ";", 
       "DEF$RSE", ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "xIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Coordinates \>\""}], ",", 
         RowBox[{
          RowBox[{"Head", "[", "gIN", "]"}], "=!=", "List"}], ",", 
         RowBox[{"tmp", "=", "\"\<Metric \>\""}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "tmp", "]"}], "===", "String"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{"tmp", "<>", "\"\<not defined\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Dim", "=", 
        RowBox[{"Length", "[", "xIN", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Dim", "=!=", 
          RowBox[{"Length", "[", "gIN", "]"}]}], ",", 
         RowBox[{
          RowBox[{
          "stPrint", "[", 
           "\"\<Metric and coordinate dimensions don't match\>\"", "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Metric \>\"", ",", 
            RowBox[{"Dimensions", "[", "gIN", "]"}], ",", "\"\<   \>\"", ",", 
            "xIN"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "gIN", "]"}], "=!=", "gIN"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Short", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"10", "/", "Dim"}]}], "]"}], "&"}], ",", "gIN", ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            "\"\< is not a symmetric matrix\>\""}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"eFrame", "=", 
        RowBox[{"e", "/@", 
         RowBox[{"Range", "[", "Dim", "]"}]}]}], ";", 
       RowBox[{"coordList", "=", "xIN"}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"frameOpt", "=", 
          RowBox[{"0", " ", "=", 
           RowBox[{">", " ", "coordFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"1", " ", "=", 
           RowBox[{">", " ", "explicitFrame"}]}]}], ",", " ", 
         RowBox[{"frameOpt", "=", 
          RowBox[{"2", " ", "=", 
           RowBox[{">", " ", "implicitFrame"}]}]}]}], " ", "*)"}], "\n", "\t",
        "\n", "\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "opt", "}"}], "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"*", "  ", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", "opt", "}"}], "]"}]}], "/.", 
             RowBox[{"x_Integer", "->", 
              RowBox[{"Sequence", "[", "]"}]}]}], "**)"}], 
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"{", "opt", "}"}], "]"}], ",", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"FreeQ", "[", 
                  RowBox[{"#", ",", "_e"}], "]"}], "&&", 
                 RowBox[{"FreeALLQ", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"d", "[", "coordList", "]"}]}], "]"}]}], ")"}]}], 
              "&"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"zeroQ", "[", 
              RowBox[{"tmp", "/.", 
               RowBox[{"_e", "->", "0"}]}], "]"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "tmp", "]"}], ">", "1"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<Evaluate Clear$dx to clear the coordinate differentials!\>\
\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"zeroQ", "[", 
              RowBox[{"tmp", "/.", 
               RowBox[{"_e", "->", "0"}]}], "]"}], "&&", 
             RowBox[{
              RowBox[{"Length", "[", "tmp", "]"}], "===", "1"}]}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "dxRuleList", "]"}], "===", "List"}], "&&", 
               RowBox[{
                RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
              RowBox[{
               RowBox[{"frameOpt", "=", "2"}], ";", 
               RowBox[{"eIN", "=", "eFrame"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "deList", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"stPrint", "[", 
                   RowBox[{"\"\<Length[deList] is not equal to \>\"", "<>", 
                    RowBox[{"ToString", "[", "Dim", "]"}], "<>", 
                    "\"\<!\>\""}], "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
               "stPrint", "[", 
                "\"\<dxRuleList and/or deList have not been defined!\>\"", 
                "]"}], ";", 
               RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}], ";", "\n", 
          "\t\t\t\t", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "2"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"frameOpt", "=!=", "2"}], ",", 
               RowBox[{
                RowBox[{"eIN", "=", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                RowBox[{"frameOpt", "=", "1"}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                  RowBox[{
                   RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                   RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "opt", "}"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{"IntegerQ", "[", 
              RowBox[{"opt", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Ropt", "=", "False"}]}], "]"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "===", "0"}], ",", 
               RowBox[{"Wopt", "=", "False"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "opt", "}"}], "]"}], "===", "1"}], "&&", 
             RowBox[{
              RowBox[{"FormDegree", "[", 
               RowBox[{
                RowBox[{"{", "opt", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "1"}]}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"frameOpt", "=!=", "2"}], ",", 
              RowBox[{
               RowBox[{"eIN", "=", "opt"}], ";", 
               RowBox[{"frameOpt", "=", "1"}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "eIN", "]"}], "=!=", "Dim"}], ",", 
                 RowBox[{
                  RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
                  RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ",", 
            "True", ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", "\"\<Wrong optional arguments!\>\"", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{"eIN", "=", 
          RowBox[{"d", "/@", "xIN"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"gIN", "===", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"FreeALLQ", "[", 
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"eIN", ",", "xIN", ",", 
                 RowBox[{"{", 
                  RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
               "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "\[Tau]", ",", "\[Kappa]", ",", "\[Rho]", ",", "\[Sigma]", ",", 
               "\[Gamma]", ",", "\[Epsilon]", ",", "\[Alpha]", ",", "\[Beta]",
                ",", "\[Nu]", ",", "$\[Pi]", ",", "\[Lambda]", ",", "\[Mu]", 
               ",", "\[CapitalLambda]", ",", "\[CapitalPsi]", ",", 
               "\[CapitalPhi]", ",", "\[CapitalDelta]", ",", 
               "\[GothicCapitalD]", ",", "\[Delta]", ",", "\[Delta]B"}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"NP$", "=", "True"}], ",", 
           RowBox[{
           "stPrint", "[", 
            "\"\<NP symbols used in coordinates or frame: they will not be \
defined!\>\"", "]"}]}], "]"}]}], "]"}], ";", "\n", "\t\t\t\t", "\n", 
       "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"gIN", ",", "eIN", ",", 
              RowBox[{"{", "deList", "}"}]}], "}"}], ",", "SeriesData"}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"{", 
                RowBox[{"gIN", ",", "eIN", ",", 
                 RowBox[{"{", "deList", "}"}]}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "#", "]"}], "===", "SeriesData"}], 
               "&"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"xIN", ",", "tmp"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"de", "[", "1", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<d\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{
              RowBox[{"de", "[", "2", "]"}], "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<\[ScriptD]\>\"", "<>", 
                RowBox[{"ToString", "[", "tmp", "]"}]}], "]"}]}], ";", 
             RowBox[{"DclFrmNoOK", "[", 
              RowBox[{"1", ",", 
               RowBox[{"\[ScriptD]", "[", "_", "]"}], ",", 
               RowBox[{"de", "[", "1", "]"}], ",", 
               RowBox[{"de", "[", "2", "]"}]}], "]"}], ";", 
             RowBox[{
              RowBox[{"d", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "1", "]"}]}], ";", 
             RowBox[{
              RowBox[{"\[ScriptD]", "[", "tmp", "]"}], "=", 
              RowBox[{"de", "[", "2", "]"}]}], ";", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"de", "[", "1", "]"}], "]"}], "=", "0"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"frameOpt", ">", "0"}], "&&", 
                RowBox[{"!", 
                 RowBox[{"FreeQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"eIN", ",", 
                    RowBox[{"{", 
                    RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "}"}], 
                   ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Derivative", "[", "1", "]"}], "[", "d", "]"}], 
                    "[", "0", "]"}]}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"stPrint", "[", 
                 RowBox[{"\"\<d[\>\"", "<>", 
                  RowBox[{"ToString", "[", "tmp", "]"}], "<>", 
                  "\"\<] not set equal to \>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"de", "[", "1", "]"}], "]"}], "<>", 
                  "\"\<.  Evaluate RGtensors[...] again!\>\""}], "]"}], ";", 
                RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"d", "[", "tmp", "]"}], "=", "0"}]}], "]"}]}]}], "]"}], 
       ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "1"}], ",", 
         RowBox[{
          RowBox[{"DclFrmNoOK", "[", 
           RowBox[{"1", ",", 
            RowBox[{"\[ScriptD]", "[", "_", "]"}]}], "]"}], ";", 
          RowBox[{"eTO$dx", "=", 
           RowBox[{"MapThread", "[", 
            RowBox[{"Rule", ",", 
             RowBox[{"{", 
              RowBox[{"eFrame", ",", 
               RowBox[{"FacSimp", "[", 
                RowBox[{"eIN", "/.", 
                 RowBox[{"MapThread", "[", 
                  RowBox[{"Rule", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"d", "/@", "xIN"}], ",", 
                    RowBox[{"\[ScriptD]", "/@", "xIN"}]}], "}"}]}], "]"}]}], 
                "]"}]}], "}"}]}], "]"}]}]}]}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", ">", "0"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"FormDegree", "/@", "eIN"}], "]"}], "=!=", 
             RowBox[{"{", "1", "}"}]}], "||", 
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"eIN", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"e", "[", "_", "]"}], "->", "0"}], ",", 
                 RowBox[{
                  RowBox[{"y_", "|", 
                   RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
                  RowBox[{"0", "/;", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], 
                "}"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", "\"\<coframe has incorrect form\>\"", "]"}],
           ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "varList", "]"}], "=!=", "List"}], ",", 
         RowBox[{"varList", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "Rule"}], "||", 
          RowBox[{
           RowBox[{"Head", "[", "simpRules", "]"}], "===", "RuleDelayed"}]}], 
         ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "simpRules", "}"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "simpRules", "]"}], "=!=", "List"}], ",", 
         RowBox[{"simpRules", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", 
       RowBox[{"idMat", "=", 
        RowBox[{"IdentityMatrix", "[", "Dim", "]"}]}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"gdd", "=", "gIN"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gdd = \>\"", ",", 
         RowBox[{"M$F", "[", "gdd", "]"}]}], "]"}], ";", 
       RowBox[{"tmp", "=", 
        RowBox[{"eIN", ".", "gIN", ".", "eIN"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], ",", "eFrame", ",", 
          RowBox[{"d", "/@", "xIN"}]}], "]"}]}], ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "k$", ",", "k$"}], "]"}], "]"}], "]"}]}], 
       ";", 
       RowBox[{"LineElement", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "tmp", "]"}], "===", "SeriesData"}], ",", 
           RowBox[{"tmp", "/.", 
            RowBox[{
             RowBox[{"tmp", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "->", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"tmp", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "k$", ",", "FaSi"}], 
              "]"}]}]}], ",", 
           RowBox[{"Collect", "[", 
            RowBox[{"tmp", ",", "k$", ",", "FaSi"}], "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<LineElement = \>\"", ",", 
         RowBox[{"Short", "[", 
          RowBox[{"LineElement", ",", 
           RowBox[{"8", "Dim"}]}], "]"}]}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"gUU", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Inverse", "[", "gIN", "]"}]}], "]"}], "//.", 
         "fct$rls"}]}], ";", 
       RowBox[{"detg", "=", 
        RowBox[{
         RowBox[{"FixedPoint", "[", 
          RowBox[{"FaSi", ",", 
           RowBox[{"Det", "[", "gIN", "]"}]}], "]"}], "//.", "fct$rls"}]}], 
       ";", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<gUU = \>\"", ",", 
         RowBox[{"M$F", "[", "gUU", "]"}]}], "]"}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<gUU\>\"", ",", "sT"}], "]"}], ";", "\n", "\t\t\t\t", 
       "\n", "\t\t\t\t", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Amat", "=", "idMat"}], ";", 
          RowBox[{"Bmat", "=", "idMat"}], ";", 
          RowBox[{"dxRul", "=", 
           RowBox[{"{", "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"frameOpt", "===", "1"}], "&&", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"eIN", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"d", "[", "k_", "]"}], "->", "0"}], ",", 
              RowBox[{
               RowBox[{"y_", "|", 
                RowBox[{"Bar", "[", "y_", "]"}]}], ":>", 
               RowBox[{"0", "/;", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"DifFormSymbols", ",", "y"}], "]"}]}]}]}], "}"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"Bmat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"d", "[", 
                 RowBox[{"xIN", "[", 
                  RowBox[{"[", "#2", "]"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Det", "[", "Bmat", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"sT", "=", 
              RowBox[{"TimeUsed", "[", "]"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ByteCount", "[", "eIN", "]"}], ">", 
                RowBox[{"1500", "*", "Dim"}]}], ",", 
               RowBox[{
               "stPrint", "[", "\"\<Computing d[coframe]...\>\"", "]"}]}], 
              "]"}], ";", 
             RowBox[{"Amat", "=", 
              RowBox[{"FaSi", "[", 
               RowBox[{"Inverse", "[", "Bmat", "]"}], "]"}]}], ";", 
             RowBox[{"dxRul", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"Amat", ".", "eFrame"}]}], "}"}]}], "]"}]}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Outer", "[", 
                 RowBox[{"Wedge", ",", 
                  RowBox[{"d", "[", "xIN", "]"}], ",", 
                  RowBox[{"d", "[", "xIN", "]"}]}], "]"}], "]"}], "]"}]}], 
             ";", 
             RowBox[{"tmp", "=", 
              RowBox[{"MapThread", "[", 
               RowBox[{"Rule", ",", 
                RowBox[{"{", 
                 RowBox[{"tmp", ",", 
                  RowBox[{"FacSimp", "[", 
                   RowBox[{"tmp", "/.", "dxRul"}], "]"}]}], "}"}]}], "]"}]}], 
             ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"d", "[", "eIN", "]"}], "]"}]}], ";", 
             RowBox[{"de", "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{"de", "/.", "tmp"}], "]"}]}], ";", 
             RowBox[{"timePrint", "[", 
              RowBox[{"\"\<d[coframe]\>\"", ",", "sT"}], "]"}], ";", 
             RowBox[{"tmp", "=", 
              RowBox[{
               RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
             RowBox[{"MapThread", "[", 
              RowBox[{"Set", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"er$Wrn", "[", "1", "]"}], ";", 
             RowBox[{"Return", "[", "]"}]}]}], "]"}]}], ",", 
         RowBox[{"frameOpt", "===", "2"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"FreeQ", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"dxRuleList", ",", "deList"}], "]"}], ",", 
               RowBox[{"e", "[", "0", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<The notation e[0] cannot be used; renumber the frame \
components as e[1]...e[Dim]\>\"", "]"}], ";", 
             RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
          RowBox[{"de", "=", "deList"}], ";", 
          RowBox[{"dxRul", "=", "dxRuleList"}], ";", 
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"d", "[", "xIN", "]"}], "/.", "dxRul"}]}], ";", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Set", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"d", "[", "xIN", "]"}], ",", "tmp"}], "}"}]}], "]"}], 
          ";", 
          RowBox[{"Amat", "=", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Gn$Cf0", "[", 
               RowBox[{
                RowBox[{"tmp", "[", 
                 RowBox[{"[", "#1", "]"}], "]"}], ",", 
                RowBox[{"eIN", "[", 
                 RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}]}], "]"}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"frameOpt", "===", "2"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Union", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"FreeQ", "[", 
                  RowBox[{"#", ",", "SeriesData"}], "]"}], "&"}], "/@", 
                RowBox[{"{", 
                 RowBox[{"deList", ",", "dxRuleList"}], "}"}]}], "]"}], "]"}],
              ">", "1"}], "||", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"gIN", ",", "SeriesData"}], "]"}]}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"deList", ",", "SeriesData"}], "]"}], "||", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"dxRuleList", ",", "SeriesData"}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", 
         RowBox[{
         "stPrint", "[", 
          "\"\<RGtensors will run faster if both deList and dxRuleList are \
expanded in series\>\"", "]"}]}], "]"}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"rtAbsdetg", "=", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"detg", "^", "2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}], "]"}]}], ";", 
       RowBox[{"SetAttributes", "[", 
        RowBox[{"HStar", ",", 
         RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "0", "]"}], "=", "0"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", 
         RowBox[{"rtAbsdetg", "=", "I"}]}], "]"}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_SeriesData", "]"}], ":=", 
        RowBox[{"x", "/.", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "->", 
          RowBox[{"HStar", "/@", 
           RowBox[{"x", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Plus", "]"}], ":=", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"HStar", "/@", "x"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_", "*", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", 
          RowBox[{"HStar", "[", "y", "]"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_", "]"}], ":=", 
        RowBox[{
         RowBox[{"x", "*", "rtAbsdetg", "*", 
          RowBox[{"Wedge", "@@", "eFrame"}]}], "/;", 
         RowBox[{
          RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", "x_Wedge", "]"}], ":=", 
        RowBox[{
         RowBox[{"rtAbsdetg", "/", "detg"}], "/;", 
         RowBox[{
          RowBox[{"Length", "[", "x", "]"}], "===", "Dim"}]}]}], ";", 
       RowBox[{
        RowBox[{"HStar", "[", 
         RowBox[{"x_Wedge", "|", "x_e"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"HStar", "[", "x", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"FacSimp", "[", 
           RowBox[{"inn", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Wedge", "@@", "eFrame"}]}], "]"}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "]"}], "=", 
         RowBox[{"rtAbsdetg", "*", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"Dim", ",", 
              RowBox[{"{", "Dim", "}"}]}], "]"}]}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"eta", "[", "a__", "]"}], ":=", 
        RowBox[{
         RowBox[{"eta", "[", "a", "]"}], "=", 
         RowBox[{"Raise", "[", 
          RowBox[{
           RowBox[{"eta", "[", "]"}], ",", "a"}], "]"}]}]}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"e", "[", "a_", "]"}], "]"}], ":=", 
           RowBox[{"de", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "a_"}], "]"}], "=", "0"}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"StrCon", "[", 
              RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"StrCon", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"StrCon", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"-", 
             RowBox[{"Gn$Cf0", "[", 
              RowBox[{
               RowBox[{"de", "[", 
                RowBox[{"[", "c", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"e", "[", "a", "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "b", "]"}]}]}], "]"}]}]}]}], ";", 
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"StrCon", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", 
           RowBox[{"gdd", ".", "\[Gamma]Udd"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{"NP$", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"d$f$", "[", "0", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "2", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"de", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "4", "]"}]}], "-", 
               RowBox[{
                RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                RowBox[{"de", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";", 
             RowBox[{
              RowBox[{"d$f$", "[", "1", "]"}], "=", 
              RowBox[{"FacSimp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "4", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"de", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                   RowBox[{"e", "[", "1", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
                   RowBox[{"de", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", "2"}], 
               "]"}]}], ";"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]Udd", "=", 
           RowBox[{"zeroTensor", "[", "3", "]"}]}], ";", 
          RowBox[{"\[Gamma]ddd", "=", "\[Gamma]Udd"}]}]}], "]"}], ";", "\n", 
       "\t", "\n", "\t\t", 
       RowBox[{"(*", 
        RowBox[{"*", " ", "Tests"}], " ", "**)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", "gdd", "]"}], "]"}], "]"}], "/.", 
              "dxRul"}], ")"}], "/.", 
            RowBox[{
             RowBox[{"e", "[", "_", "]"}], "->", "0"}]}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"zeroQ", "[", "tmp", "]"}]}], ",", 
            RowBox[{
             RowBox[{
             "stPrint", "[", 
              "\"\<Warning: d[] on some symbols not defined!\>\"", "]"}], ";", 
             RowBox[{"Print", "[", 
              RowBox[{"indepTerms", "[", 
               RowBox[{"FacSimp", "[", "tmp", "]"}], "]"}], "]"}]}]}], "]"}], 
          ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"frameOpt", "===", "2"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ByteCount", "[", "deList", "]"}], "+", 
                  RowBox[{"ByteCount", "[", "dxRuleList", "]"}]}], ")"}], "/",
                 "Dim"}], "<", "3000"}], ",", 
              RowBox[{
               RowBox[{"tmp", "=", 
                RowBox[{"FacSimp", "[", 
                 RowBox[{"FacSimp", "[", 
                  RowBox[{"d", "[", "deList", "]"}], "]"}], "]"}]}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                 RowBox[{
                 "Print", "[", "\"\<deList closure verified\>\"", "]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "stPrint", "[", 
                   "\"\<Warning: deList not closed! d[deList]=\>\"", "]"}], 
                  ";", 
                  RowBox[{"Print", "[", "tmp", "]"}], ";", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"!", 
                    RowBox[{"zeroQ", "[", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{
                    RowBox[{"d", "[", "_", "]"}], " ", "->", " ", "0"}]}], 
                    "]"}]}], ",", 
                    RowBox[{"Return", "[", "]"}]}], "]"}]}]}], "]"}]}], ",", 
              RowBox[{
              "stPrint", "[", "\"\<Warning: deList closure not tested\>\"", 
               "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";", "\n", "\t\t", "\n", 
       "\t\t", 
       RowBox[{
        RowBox[{"p$D", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"p$D", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Amat", "===", "idMat"}], ",", 
           RowBox[{"D", "[", 
            RowBox[{"x", ",", 
             RowBox[{"coordList", "[", 
              RowBox[{"[", "y", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Amat", "[", 
               RowBox[{"[", 
                RowBox[{"k$", ",", "y"}], "]"}], "]"}], "*", 
              RowBox[{"D", "[", 
               RowBox[{"x", ",", 
                RowBox[{"coordList", "[", 
                 RowBox[{"[", "k$", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       "\n", "\t\t", "\n", "\t\t", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"b", ",", "a", ",", "c"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
         RowBox[{"p$D", "[", 
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", "c"}], "]"}]}]}], 
       ";", 
       RowBox[{"k$", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"gddd", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       " ", 
       RowBox[{"Clear", "[", "gddd", "]"}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"gddd", "[", 
         RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gddd", "[", 
          RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], "+", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "c", ",", "a"}], "]"}], "]"}], "-", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], ")"}], "/", 
           "2"}], "]"}]}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", "===", "0"}], ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"gddd", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"Clear", "[", "tmp", "]"}], ";", 
          RowBox[{"k$", "=", 
           RowBox[{"gUU", ".", "Gamddd"}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "b", ",", "a"}], "]"}], "/;", 
            RowBox[{"a", ">", "b"}]}]}], ";", 
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"c_", ",", "a_", ",", "b_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"k$", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "]"}]}]}], 
          ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"tmp", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], 
         ",", 
         RowBox[{
          RowBox[{"Gamddd", "=", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{"gddd", ",", 
               RowBox[{"{", 
                RowBox[{"Dim", ",", "Dim", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Gamma]ddd", "+", 
                RowBox[{"Transpose", "[", "\[Gamma]ddd", "]"}], "-", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"\[Gamma]ddd", ",", 
                  RowBox[{"{", 
                   RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], ")"}],
               "/", "2"}]}], "]"}]}], ";", 
          RowBox[{"GUdd", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"NumericQ", "/@", 
                 RowBox[{"Flatten", "[", "gUU", "]"}]}], "]"}], "===", 
               RowBox[{"{", "True", "}"}]}], "&&", 
              RowBox[{
               RowBox[{"nonZeroN", "[", "gUU", "]"}], "===", "Dim"}]}], ",", 
             RowBox[{"gUU", ".", "Gamddd"}], ",", 
             RowBox[{"FaSi", "[", 
              RowBox[{"gUU", ".", "Gamddd"}], "]"}]}], "]"}]}]}]}], "]"}], 
       ";", " ", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Gamma\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"frameOpt", ">", "0"}], ",", 
         RowBox[{"\[Omega]Ud", "=", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"#1", ",", "k$", ",", "#2"}], "]"}], "]"}], "*", 
                RowBox[{"e", "[", "k$", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}], "&"}], ",", 
            RowBox[{"{", 
             RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs1"}], "]"}], ";", "\n", "\t\t", "\n", "\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
       RowBox[{
        RowBox[{"rmn", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"rmn", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "d$", ",", "b"}], "]"}], "]"}], ",", "c"}], 
            "]"}], "-", 
           RowBox[{"p$D", "[", 
            RowBox[{
             RowBox[{"Gamddd", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "c", ",", "b"}], "]"}], "]"}], ",", "d$"}], 
            "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"GUdd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "d$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "a"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Gamddd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "k$", ",", "b"}], "]"}], "]"}], "*", 
               RowBox[{"\[Gamma]Udd", "[", 
                RowBox[{"[", 
                 RowBox[{"k$", ",", "c", ",", "d$"}], "]"}], "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], ";", 
       RowBox[{"Rdddd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"rmn", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
         "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Riemann(dddd)\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdddd", "]"}], ",", 
         RowBox[{
          RowBox[{"stPrint", "[", 
           RowBox[{
            RowBox[{"testSER", "[", 
             RowBox[{"Rdddd", ",", "\"\<Flat Space\>\"", ",", "\"\<!\>\""}], 
             "]"}], ",", "1"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdddd"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"Ropt", ",", 
         RowBox[{
          RowBox[{"Clear", "[", "rmn", "]"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "c_"}], "]"}], "=", 
           "0"}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"rmn", "[", 
              RowBox[{"a", ",", "b", ",", "d$", ",", "c"}], "]"}]}], "/;", 
            RowBox[{"c", ">", "d$"}]}]}], ";", 
          RowBox[{
           RowBox[{"rmn", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{"rmn", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{"Rg", "[", 
              RowBox[{"[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "]"}], 
             "]"}]}]}], ";", 
          RowBox[{"RUddd", "=", 
           RowBox[{"Array", "[", 
            RowBox[{"rmn", ",", 
             RowBox[{"{", 
              RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Riemann(Uddd)\>\"", ",", "sT"}], "]"}], ";", "  ", 
          RowBox[{"Rg", "=", "RUddd"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<RUddd not computed\>\"", "]"}]}], "]"}],
        ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"Rg", "=", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Rg", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
       ";", 
       RowBox[{"Clear", "[", "tmp", "]"}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"b", ",", "a"}], "]"}], "/;", 
         RowBox[{"a", ">", "b"}]}]}], ";", 
       RowBox[{
        RowBox[{"tmp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"tmp", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Rg", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"Rdd", "=", 
        RowBox[{"Array", "[", 
         RowBox[{"tmp", ",", 
          RowBox[{"{", 
           RowBox[{"Dim", ",", "Dim"}], "}"}]}], "]"}]}], ";", 
       RowBox[{"RUd", "=", 
        RowBox[{"gUU", " ", ".", " ", "Rdd"}]}], ";", 
       RowBox[{"R", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Plus", "@@", 
          RowBox[{"Transpose", "[", 
           RowBox[{"RUd", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"timePrint", "[", 
        RowBox[{"\"\<Ricci\>\"", ",", "sT"}], "]"}], ";", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", "\n", "\t\t\t\t", "\n", "\t\t", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Wopt", "||", 
          RowBox[{"Dim", "<", "4"}]}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Dim", ">", "3"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
              RowBox[{"Wdddd", "=", "Rdddd"}], ",", 
              RowBox[{
               RowBox[{"gg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"gg", "=", 
                RowBox[{"gg", "-", 
                 RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"Outer", "[", 
                   RowBox[{"Times", ",", "Rdd", ",", "gdd"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], 
                 "]"}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
               RowBox[{"Rg", "=", 
                RowBox[{"Rg", "-", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"Rg", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Clear", "[", "rmn", "]"}], ";", 
               RowBox[{"RiemSym", "[", "rmn", "]"}], ";", 
               RowBox[{
                RowBox[{"rmn", "[", 
                 RowBox[{"a_", ",", "b_", ",", "c_", ",", "d$_"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{"rmn", "[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], "=", 
                 RowBox[{"FaSi", "[", 
                  RowBox[{
                   RowBox[{"Rdddd", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "-", 
                   RowBox[{
                    RowBox[{"Rg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
                   RowBox[{"R", "*", 
                    RowBox[{
                    RowBox[{"gg", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d$"}], "]"}], 
                    "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}]}]}], 
                  "]"}]}]}], ";", 
               RowBox[{"Wdddd", "=", 
                RowBox[{"Array", "[", 
                 RowBox[{"rmn", ",", 
                  RowBox[{"{", 
                   RowBox[{"Dim", ",", "Dim", ",", "Dim", ",", "Dim"}], 
                   "}"}]}], "]"}]}]}]}], "]"}], ",", 
            RowBox[{"Wdddd", "=", 
             RowBox[{"zeroTensor", "[", "4", "]"}]}]}], "]"}], ";", 
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Weyl\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", "Wdddd", "]"}], ",", 
            RowBox[{
             RowBox[{"Cflat", "=", "True"}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Dim", "=!=", "3"}], ",", 
               RowBox[{"stPrint", "[", 
                RowBox[{
                 RowBox[{"testSER", "[", 
                  RowBox[{"Wdddd", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                 ",", "1"}], "]"}], ",", 
               RowBox[{
                RowBox[{"tmp", "=", 
                 RowBox[{"CF3d", "[", "Wopt", "]"}]}], ";", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"zeroQ", "[", "tmp", "]"}], ",", 
                  RowBox[{"stPrint", "[", 
                   RowBox[{
                    RowBox[{"testSER", "[", 
                    RowBox[{"tmp", ",", "\"\<Conformally Flat\>\""}], "]"}], 
                    ",", "1"}], "]"}]}], "]"}]}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"stPrint", "[", "\"\<Weyl tensor not computed\>\"", "]"}]}], 
        "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{"NP$", ",", "NPdefs2"}], "]"}], ";", "\n", "\t\t\t", "\n", 
       "\t\t\t\t\t", 
       RowBox[{"sT", "=", 
        RowBox[{"TimeUsed", "[", "]"}]}], ";", 
       RowBox[{"EUd", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"RUd", "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", "R", "*", "idMat"}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"zeroQ", "[", "Rdd", "]"}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{"Rdd", ",", "\"\<Ricci Flat\>\""}], "]"}], ",", "1"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"timePrint", "[", 
           RowBox[{"\"\<Einstein\>\"", ",", "sT"}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"zeroQ", "[", 
             RowBox[{"EUd", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "-", 
                 RowBox[{"1", "/", "Dim"}]}], ")"}], "*", "R", "*", 
               "idMat"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"stPrint", "[", 
              RowBox[{
               RowBox[{"testSER", "[", 
                RowBox[{
                 RowBox[{"Rdd", "-", 
                  RowBox[{
                   RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
                 "\"\<Einstein Space\>\""}], "]"}], ",", "1"}], "]"}], ";", 
             RowBox[{"EinSp", "=", "True"}]}]}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Dim", ">", "2"}], "&&", "Cflat", "&&", "EinSp"}], "||", 
          RowBox[{
           RowBox[{"Dim", "===", "2"}], "&&", 
           RowBox[{"zeroQ", "[", 
            RowBox[{"FaSi", "[", 
             RowBox[{"covD", "[", "R", "]"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"stPrint", "[", 
          RowBox[{
           RowBox[{"testSER", "[", 
            RowBox[{
             RowBox[{"Rdd", "-", 
              RowBox[{
               RowBox[{"1", "/", "Dim"}], "*", "R", "*", "gdd"}]}], ",", 
             "\"\<Space of Constant Curvature\>\"", ",", "\"\<!\>\""}], "]"}],
            ",", "1"}], "]"}]}], "]"}], ";", 
       "\"\<All tasks completed in \>\""}]}], "]"}], "//", "Timing"}], "//", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#2", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}], "<>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"$VersionNumber", ">", "5.5"}], ",", "\"\< seconds\>\"", 
          ",", "\"\<\>\""}], "]"}]}], " ", "&"}], ",", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", 
           RowBox[{"Return", "[", "]"}]}], "||", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "===", "Null"}]}], ",", 
         RowBox[{"#", "/.", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], " ", "->", " ", "\n", "      ", 
           "\"\<Aborted after \>\""}]}], ",", "#"}], "]"}], "/.", " ", 
       RowBox[{"Second", " ", "->", "\"\<seconds\>\""}]}]}], "]"}], " ", 
    "&"}]}]}]], "Code",
 CellLabel->"In[71]:=",ExpressionUUID->"a1e431b0-0668-4b50-8f47-bb57956add3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CF3d", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<Testing for 3-dim conformal flatness...\>\"", 
       "]"}], ";", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tmp$", "=", 
          RowBox[{
           RowBox[{"covD", "[", "Rdd", "]"}], "-", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "gdd", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"covD", "[", "R", "]"}], "/", "2"}], "/", 
              RowBox[{"(", 
               RowBox[{"Dim", "-", "1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<3-dim conformal flatness not tested\>\"", "]"}], 
      ";", 
      RowBox[{"Return", "[", "1", "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[72]:=",ExpressionUUID->"7326cee5-e311-4ad0-8e6d-c849692b17ad"],

Cell[BoxData[
 RowBox[{"NPdefs1", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"$\[Pi]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Mu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Tau]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Rho]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{
        RowBox[{"d$f$", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "0", "]"}], "+", 
       RowBox[{"\[Tau]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "+", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Epsilon]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Beta]", "=", 
     RowBox[{
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}], "/", "2"}]}], ";", 
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"-", 
      RowBox[{"GenCoef", "[", 
       RowBox[{"tmp$", ",", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}]}], ";", 
    RowBox[{"tmp$", "=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{
       RowBox[{"d$f$", "[", "2", "]"}], "-", 
       RowBox[{"$\[Pi]", " ", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}], "-", 
       RowBox[{"\[Mu]", " ", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
         RowBox[{"e", "[", "4", "]"}]}]}]}], "]"}]}], ";", 
    RowBox[{"\[Gamma]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"GenCoef", "[", 
        RowBox[{"tmp$", ",", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], "/", "2"}]}], ";", 
    RowBox[{"\[Lambda]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"\[Nu]", "=", 
     RowBox[{"GenCoef", "[", 
      RowBox[{"tmp$", ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}]}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Spin coefficients \[Tau], \[Kappa], \[Rho], \[Sigma], \[Gamma], \
\[Epsilon], \[Alpha], \[Beta], \[Nu], $\[Pi], \[Lambda], \[Mu] defined\>\"", 
     "]"}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "1", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "1", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "2", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "2", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "4", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "3", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", 
      RowBox[{"e", "[", "3", "]"}], "]"}], "=", 
     RowBox[{"e", "[", "4", "]"}]}], ";", 
    RowBox[{
     RowBox[{"Bar", "[", "x_", "]"}], ":=", "x"}], ";", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "1"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[GothicCapitalD]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"p$D", "[", 
       RowBox[{"x", ",", "2"}], "]"}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "4"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"\[Delta]B", "[", "x_", "]"}], ":=", 
     RowBox[{"FacSimp", "[", 
      RowBox[{"-", 
       RowBox[{"p$D", "[", 
        RowBox[{"x", ",", "3"}], "]"}]}], "]"}]}], ";", 
    RowBox[{
    "Print", "[", 
     "\"\<Differential Operators \[GothicCapitalD][x_], \[CapitalDelta][x_], \
\[Delta][x_], \[Delta]B[x_] defined\>\"", "]"}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[73]:=",ExpressionUUID->"4c98c33d-ec1c-4434-a524-d234d70f9abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPdefs2", ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Rdd", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"0", ",", " ", "2"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", "2"}]}], ";", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"2", ",", " ", "0"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Rdd", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", "2"}]}], ";", " ", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"1", ",", " ", "1"}], "]"}], "=", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"Rdd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ")"}], "/", "4"}], 
       "]"}]}], ";", 
     RowBox[{"\[CapitalLambda]", "=", 
      RowBox[{
       RowBox[{"-", "R"}], "/", "24"}]}], ";", 
     RowBox[{
     "tmp$", "=", 
      "\"\<NP variables \[CapitalPhi][i,j], \[CapitalLambda] \>\""}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "Wdddd", "]"}], "=!=", "Symbol"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "0", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "1", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "2", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", " ", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "3", "]"}], "=", 
         RowBox[{"Wdddd", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "4", "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Wdddd", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
        ";", 
        RowBox[{"tmp$", "=", 
         RowBox[{"tmp$", "<>", "\"\<and \[CapitalPsi][i] \>\""}]}]}]}], "]"}],
      ";", " ", 
     RowBox[{"Print", "[", 
      RowBox[{"tmp$", "<>", "\"\<defined\>\""}], "]"}], ";"}], ")"}]}], 
  ";"}]], "Code",
 CellLabel->"In[74]:=",ExpressionUUID->"a799cd0e-6914-4a86-a01a-9bc174c2f3bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{"y_Wedge", ",", "x_"}], "]"}], ":=", 
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "y", "]"}], ",", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"First", "[", "y", "]"}], ",", "x"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "+", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"inn", "[", 
     RowBox[{
      RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"x_", "*", "y_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "*", 
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", "y"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"inn", "[", 
      RowBox[{
       RowBox[{"e", "[", "a", "]"}], ",", 
       RowBox[{"First", "[", "x", "]"}]}], "]"}], "*", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"inn", "[", 
       RowBox[{
        RowBox[{"e", "[", "a", "]"}], ",", 
        RowBox[{"Rest", "[", "x", "]"}]}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"inn", "[", 
    RowBox[{
     RowBox[{"e", "[", "a_", "]"}], ",", 
     RowBox[{"e", "[", "b_", "]"}]}], "]"}], ":=", 
   RowBox[{"gUU", "[", 
    RowBox[{"[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[75]:=",ExpressionUUID->"cfc2e389-8700-452b-b29d-95f2125232ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TensRnk", "[", "x_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Dimensions", "[", "x", "]"}], "]"}], ",", "0"}], 
   "]"}]}]], "Code",
 CellLabel->"In[76]:=",ExpressionUUID->"0f64bb7b-64fe-4eb8-be1f-1e47b055932c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MoveIndex", "[", 
    RowBox[{"x_", ",", "i_", ",", "g_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "indL"}], "}"}], ",", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"i", "===", "1"}], ",", 
       RowBox[{"g", ".", "x"}], ",", 
       RowBox[{"i", "===", "rnk1"}], ",", 
       RowBox[{"x", ".", "g"}], ",", "True", ",", 
       RowBox[{
        RowBox[{"indL", "=", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "->", "1"}], ",", 
            RowBox[{"1", "->", "i"}]}], "}"}]}]}], ";", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"g", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", "indL"}], "]"}]}], ",", "indL"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[77]:=",ExpressionUUID->"0c6cf8d5-29d2-4c95-bf45-2c1a41383da0"],

Cell[BoxData[
 RowBox[{"DEF$LWR", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Lower", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Lower", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gdd"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[78]:=",ExpressionUUID->"f90c14e3-2c5e-4f5f-810c-b027eda9ff08"],

Cell[BoxData[
 RowBox[{"DEF$RSE", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"x_", ",", "i__"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Raise", "[", 
       RowBox[{"x", ",", "i"}], "]"}], "=", 
      RowBox[{"FacSimp", "[", 
       RowBox[{
        RowBox[{"FoldList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MoveIndex", "[", 
            RowBox[{"#1", ",", "#2", ",", "gUU"}], "]"}], "&"}], ",", "x", 
          ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[79]:=",ExpressionUUID->"c5abb8c9-ae18-4d8f-83a1-a64428295d5f"],

Cell[BoxData[
 RowBox[{"DEF$LWR", ";", "DEF$RSE", ";"}]], "Code",
 CellLabel->"In[80]:=",ExpressionUUID->"ba6204f4-8b7f-4541-b040-06c2087afaf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiDot", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Sort", "/@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", "indPr", "}"}], "]"}]}]}], ",", 
       RowBox[{"ordPr", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"MapThread", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", "#1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "y", "]"}], "[", 
                RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"Transpose", "[", "ordPr", "]"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"First", "[", "indL", "]"}], "]"}], "=!=", 
          RowBox[{"First", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"indL", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "=!=", 
          RowBox[{"indL", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "||", 
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"indL", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "rnk2"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "ordPr", "]"}], "===", "1"}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"dotOne", "[", 
          RowBox[{"x", ",", "y", ",", "indPr"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"rnk1", "===", "rnk2"}], "&&", 
         RowBox[{"rnk1", "===", 
          RowBox[{"Length", "[", "ordPr", "]"}]}]}], ",", 
        RowBox[{"FacSimp", "[", 
         RowBox[{"FacSimp", "[", 
          RowBox[{"dotAll", "[", 
           RowBox[{"x", ",", "y", ",", "ordPr"}], "]"}], "]"}], "]"}], ",", 
        "True", ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{
          RowBox[{"dotOne", "[", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"First", "[", "ordPr", "]"}]}], "]"}], ",", 
          RowBox[{"newPrList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
                RowBox[{"{", 
                 RowBox[{"a", ",", 
                  RowBox[{"b", "+", "rnk1"}]}], "}"}]}]}], "]"}], "&"}], "/@",
             "ordPr"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[81]:=",ExpressionUUID->"bf6e7490-4097-4207-bf29-ac6401d39a33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotOne", "[", 
    RowBox[{"x_", ",", "y_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"rnk2", "=", 
        RowBox[{"TensRnk", "[", "y", "]"}]}], ",", "tmp$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "||", 
           RowBox[{"MatQ", "[", 
            RowBox[{"Last", "[", 
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", "x", "]"}], "]"}], "]"}], "]"}]}], 
          ")"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}], "||", 
           RowBox[{"MatQ", "[", 
            RowBox[{"Last", "[", 
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", "y", "]"}], "]"}], "]"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Dot"}]}], "]"}], ";", 
      RowBox[{"tmp$", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"i", "-", "1"}], "]"}], ",", 
            RowBox[{"RotateRight", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"i", ",", "rnk1"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"y", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{"Range", "[", "j", "]"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "rnk2"}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[82]:=",ExpressionUUID->"6326714e-5185-4e1b-85ec-a81efcf34468"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dotAll", "[", 
    RowBox[{"x_", ",", "y_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s$", ",", "allInd", ",", "sumInd", ",", "tmp$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"allInd", "=", 
       RowBox[{"s$", "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "indPr", "]"}], "]"}]}]}], ";", 
      RowBox[{"allInd", "=", 
       RowBox[{"{", 
        RowBox[{"allInd", ",", 
         RowBox[{"allInd", "/.", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Rule", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], ",", 
            RowBox[{"RotateLeft", "/@", "indPr"}]}], "]"}]}]}], "}"}]}], ";", 
      RowBox[{"sumInd", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"First", "[", "allInd", "]"}], ",", 
          RowBox[{"Dimensions", "[", "x", "]"}]}], "}"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}], "||", 
           RowBox[{"MatQ", "[", 
            RowBox[{"Last", "[", 
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", "x", "]"}], "]"}], "]"}], "]"}]}], 
          ")"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"FormDegree", "[", "y", "]"}], ">", "0"}], "||", 
           RowBox[{"MatQ", "[", 
            RowBox[{"Last", "[", 
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", "y", "]"}], "]"}], "]"}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"tmp$", "=", "Wedge"}], ",", 
        RowBox[{"tmp$", "=", "Times"}]}], "]"}], ";", 
      RowBox[{"Sum", "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Unevaluated", "[", 
          RowBox[{"tmp$", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"First", "[", "allInd", "]"}]}], "]"}], "]"}], ",", 
            RowBox[{"y", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"allInd", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], ",", 
         RowBox[{"Sequence", "@@", "sumInd"}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[83]:=",ExpressionUUID->"fc6354a0-01b8-4c5a-a6ac-9cdc1c3429c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{"x_", ",", "indPr__"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", 
       RowBox[{"indL", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "indPr", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"And", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SameQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Dimensions", "[", "x", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}], 
             "&"}], ",", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "3", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", "indL", "]"}], "]"}], "<", 
          RowBox[{"Length", "[", "indL", "]"}]}], "||", 
         RowBox[{
          RowBox[{"Length", "[", "indL", "]"}], ">", "rnk1"}], "||", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", "indL", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ">", "rnk1"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}], ",", 
        RowBox[{"OKindCon", "[", 
         RowBox[{"x", ",", 
          RowBox[{"Sort", "[", 
           RowBox[{"Sort", "/@", 
            RowBox[{"{", "indPr", "}"}]}], "]"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->"In[84]:=",ExpressionUUID->"2e2d8766-639c-4023-8c9a-8d901800ca04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"newPrList", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Rest", "[", "x", "]"}], "-", "1"}], "/.", 
    RowBox[{"k_", ":>", 
     RowBox[{
      RowBox[{"k", "-", "1"}], "/;", 
      RowBox[{"k", ">", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", "1"}]}]}]}]}]}], 
  ";"}]], "Code",
 CellLabel->"In[85]:=",ExpressionUUID->"3f750659-a374-4caa-8d7b-75420e374519"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FacSimp", "[", 
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "indPr", "]"}], "===", "1"}]}]}], ";", 
  RowBox[{
   RowBox[{"OKindCon", "[", 
    RowBox[{"x_", ",", "indPr_"}], "]"}], ":=", 
   RowBox[{"OKindCon", "[", 
    RowBox[{
     RowBox[{"ConOne", "[", 
      RowBox[{"x", ",", 
       RowBox[{"First", "[", "indPr", "]"}]}], "]"}], ",", 
     RowBox[{"newPrList", "[", "indPr", "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[86]:=",ExpressionUUID->"0ba2ab63-297f-459b-b2fe-0cd5ea895a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ConOne", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rnk1", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "tr1List", ",", 
       "tr2List"}], "}"}], ",", 
     RowBox[{
      RowBox[{"tr1List", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Range", "[", "rnk1", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"j", "->", "i"}], "}"}]}], ")"}], "/.", 
        RowBox[{"k_", ":>", 
         RowBox[{
          RowBox[{"k", "-", "1"}], "/;", 
          RowBox[{"k", ">", "j"}]}]}]}]}], ";", 
      RowBox[{"tr2List", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"i", "-", "1"}], "]"}], ",", 
         RowBox[{"RotateRight", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"i", ",", 
            RowBox[{"rnk1", "-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"Apply", "[", 
       RowBox[{"Plus", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"x", ",", "tr1List"}], "]"}], ",", "tr2List"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"rnk1", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[87]:=",ExpressionUUID->"d8fa868e-131b-49d7-8b71-b8de076b6148"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er$Wrn", "[", "2", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Wrong tensor rank or number(s) of indices!\>\"", 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"er$Wrn", "[", "3", "]"}], ":=", 
   RowBox[{
   "stPrint", "[", "\"\<Summed indices have unequal dimensions!\>\"", "]"}]}],
   ";"}]], "Code",
 CellLabel->"In[88]:=",ExpressionUUID->"0c77cd03-33b5-43e1-a119-802a4eb400b0"],

Cell[BoxData[
 RowBox[{"DEF$covD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_List", ",", "y_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"c$D", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "y", "]"}], ">", "0"}], ",", 
       RowBox[{"er$Wrn", "[", "2", "]"}], ",", 
       RowBox[{"covD", "[", "x", "]"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"covD", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"covD", "[", "x", "]"}], "=", 
      RowBox[{"c$D", "[", "x", "]"}]}]}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[89]:=",ExpressionUUID->"9f04aa2e-0e28-4799-b19b-6041ba28a0da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c$D", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", "=", 
       RowBox[{"TensRnk", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{"cDcomp", "[", 
           RowBox[{"x", ",", "k", ",", "UpList"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"Dim", ",", 
            RowBox[{"{", 
             RowBox[{"k", "+", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"FaSi", "[", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[90]:=",ExpressionUUID->"f055cb26-0460-47c3-91bd-9bcfb059b6ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDcomp", "[", 
     RowBox[{"x_", ",", "rnk1_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i$", ",", "j$", ",", 
       RowBox[{"y$", "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"{", "y", "}"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"z$", "=", 
        RowBox[{"Last", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"FaSi", "[", 
      RowBox[{
       RowBox[{"p$D", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], "]"}],
        "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
           RowBox[{
            RowBox[{"GUdd", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"y$", "[", 
                RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
              "]"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], "]"}]}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{"j$", ",", "z$", ",", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i$", ",", "rnk1"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[91]:=",ExpressionUUID->"97d9ac44-418a-45ce-80de-97e245dd8c5f"],

Cell[BoxData[
 RowBox[{"DEF$covDiv", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"covDiv", "[", 
      RowBox[{"x_", ",", "UpList_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"covDiv", "[", 
       RowBox[{"x", ",", "UpList"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "divInd", ",", "j$", 
          ",", "z$", ",", 
          RowBox[{"FlUpL", "=", 
           RowBox[{"Flatten", "[", "UpList", "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "FlUpL", "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{
              RowBox[{"Sort", "[", "FlUpL", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}], "||", 
            RowBox[{
             RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}]}], ",", 
           RowBox[{
            RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "UpList", "]"}], ">", "1"}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"UpList", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Head", "[", "#", "]"}], "===", "List"}], "&"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"divInd", "=", 
            RowBox[{"FlUpL", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "===", "1"}], ",", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p$D", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"[", "z$", "]"}], "]"}], ",", "z$"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GUdd", "[", 
                 RowBox[{"[", 
                  RowBox[{"z$", ",", "z$", ",", "j$"}], "]"}], "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"[", "j$", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}], ",", 
           "\n", 
           RowBox[{"Array", "[", 
            RowBox[{
             RowBox[{"cDIVcomp", "[", 
              RowBox[{"x", ",", "k", ",", "divInd", ",", "FlUpL"}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{"Dim", ",", 
               RowBox[{"{", 
                RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}]}],
        "]"}]}]}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[92]:=",ExpressionUUID->"338d00dd-098b-4187-95d6-3b0a5b6a1de8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cDIVcomp", "[", 
     RowBox[{"x_", ",", "rnk1_", ",", "divInd_", ",", 
      RowBox[{"UpList_", ":", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", "y__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z$", ",", "y$", ",", "i$", ",", "j$"}], "}"}], ",", 
     RowBox[{
      RowBox[{"y$", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], ",", "z$", ",", "divInd"}], "]"}]}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"Sequence", "@@", "y$"}], "]"}], "]"}], ",", "z$"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
            RowBox[{
             RowBox[{"GUdd", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", "i$", "]"}], "]"}], ",", "z$", ",", "j$"}], 
               "]"}], "]"}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"GUdd", "[", 
               RowBox[{"[", 
                RowBox[{"j$", ",", "z$", ",", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "i$", "]"}], "]"}]}], "]"}], "]"}]}], 
             RowBox[{"x", "[", 
              RowBox[{"[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{"y$", ",", "j$", ",", "i$"}], "]"}]}], "]"}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j$", ",", "Dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i$", ",", "rnk1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z$", ",", "Dim"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 CellLabel->"In[93]:=",ExpressionUUID->"e56860e3-269a-4b35-a7ed-363ef8b11c89"],

Cell[BoxData[
 RowBox[{"DEF$LieD", ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_List", ",", "z_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y", ",", "z"}], "]"}]}]}], ";", 
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"x_List", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LieD", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "=", 
      RowBox[{"LieDerv", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], ")"}]}]], "Code",
 CellLabel->"In[94]:=",ExpressionUUID->"73e435d0-fa57-40ac-a424-2182a183b4b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LieDerv", "[", 
    RowBox[{"h_List", ",", "x_", ",", 
     RowBox[{"UpList_", ":", 
      RowBox[{"{", "}"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{"TensRnk", "[", "x", "]"}]}], ",", "hjdU", ",", "hUjdi$", ",", 
       RowBox[{"ASgam", "=", 
        RowBox[{"GUdd", "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"GUdd", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", "\n", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Dimensions", "[", "h", "]"}], "]"}], "=!=", "1"}], ",", 
        RowBox[{
         RowBox[{
         "stPrint", "[", "\"\<First argument not a vector!\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "UpList", "]"}], ">", "0"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], ">", "k"}], "||", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"Flatten", "[", "UpList", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], ">", "k"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"er$Wrn", "[", "2", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\n", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p$D", "[", 
           RowBox[{"h", ",", "#"}], "]"}], "&"}], ",", 
         RowBox[{"{", "Dim", "}"}]}], "]"}]}], ";", 
      RowBox[{"hUjd", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "hjdU", "]"}], "+", 
        RowBox[{"ASgam", ".", "h"}]}]}], ";", 
      RowBox[{"hjdU", "=", 
       RowBox[{"Transpose", "[", "hUjd", "]"}]}], ";", "\n", 
      RowBox[{"FaSi", "[", 
       RowBox[{
        RowBox[{"h", ".", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p$D", "[", 
             RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
           RowBox[{"{", "Dim", "}"}]}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "x", "]"}], "===", "List"}], ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Which", "[", 
             RowBox[{
              RowBox[{"i$", "===", "1"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"hUjd", ".", "x"}]}], ",", 
                RowBox[{"hjdU", ".", "x"}]}], "]"}], ",", "\n", 
              RowBox[{"i$", "===", "k"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"x", ".", "hjdU"}]}], ",", 
                RowBox[{"x", ".", "hUjd"}]}], "]"}], ",", "\n", "True", ",", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"Inner", "[", 
                 RowBox[{"Times", ",", "x", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"UpList", ",", "i$"}], "]"}], ",", 
                    RowBox[{"-", "hjdU"}], ",", "hUjd"}], "]"}], ",", "Plus", 
                  ",", "i$"}], "]"}], ",", 
                RowBox[{"OrdN", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", 
                    RowBox[{"i$", "-", "1"}], "]"}], ",", 
                   RowBox[{"RotateRight", "[", 
                    RowBox[{"Range", "[", 
                    RowBox[{"i$", ",", "k"}], "]"}], "]"}]}], "]"}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i$", ",", "k"}], "}"}]}], "]"}], ",", "0"}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[95]:=",ExpressionUUID->"de425f05-4ed2-49c0-84f2-c3b122cf1ab8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OrdN", "[", "x_List", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"x", ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"Sort", "[", "x", "]"}]}], "]"}]}]], "Code",
 CellLabel->"In[96]:=",ExpressionUUID->"04ab631a-b212-4193-b064-5e1160637bbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Laplacian", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"UpList_", ":", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{"covDiv", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"covD", "[", 
      RowBox[{"x", ",", "UpList"}], "]"}], ".", "gUU"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"UpList", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"TensRnk", "[", "x", "]"}], "+", "1"}], "}"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Code",
 CellLabel->"In[97]:=",ExpressionUUID->"fc4bdba5-7f32-4195-a9e5-cfa2e62f0067"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Laplacian\\\"}]\\) in \
\\!\\(\\*TemplateBox[List[\\\"x_\\\", RowBox[List[\\\"UpList_\\\", \\\":\\\", \
RowBox[List[\\\"{\\\", \\\"}\\\"]]]]], \\\"Laplacian\\\", Rule[SyntaxForm, \
Del]]\\) is Protected.\"", 2, 97, 38, 32436078630871564076, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8848572077638407`*^9, 3.884857211155122*^9}, {
  3.884926368441552*^9, 3.88492637250768*^9}},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"9d4037c3-1010-45e9-b1e6-e52bc6a67a28"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.8848572077663403`*^9, 3.884857211157549*^9}, {
  3.8849263684481573`*^9, 3.8849263725090523`*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"99216ac6-f024-4d3a-92ff-e9a34dd539cf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grad2Norm", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"y_", ":", "Null"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FaSi", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "===", "Null"}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "x", "]"}]}], ",", 
       RowBox[{"gUU", ".", 
        RowBox[{"covD", "[", "x", "]"}], ".", 
        RowBox[{"covD", "[", "y", "]"}]}]}], "]"}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}], "&&", 
     RowBox[{
      RowBox[{"Head", "[", "y", "]"}], "=!=", "List"}]}]}]}], ";"}]], "Code",
 CellLabel->"In[98]:=",ExpressionUUID->"6b84da50-6156-43e5-bf4e-235ac472e969"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "0", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdddd", "]"}]}], "}"}], ",", 
     RowBox[{"indepTerms", "[", 
      RowBox[{"FaSi", "[", 
       RowBox[{"indepTerms", "[", 
        RowBox[{"tmp$", "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3"}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"tmp$", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "}"}]}], 
          "]"}]}], "]"}], "]"}], "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[99]:=",ExpressionUUID->"ee34c9cb-1c82-4d3b-9ae6-1979ddfaf0ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "1", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp$", "=", 
       RowBox[{"covD", "[", "Rdd", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "RUddd", "]"}], "===", "Symbol"}], ",", 
        RowBox[{"RUddd", "=", 
         RowBox[{"Raise", "[", 
          RowBox[{"Rdddd", ",", "1"}], "]"}]}]}], "]"}], ";", 
      RowBox[{"indepTerms", "[", 
       RowBox[{"FaSi", "[", 
        RowBox[{"indepTerms", "[", 
         RowBox[{
          RowBox[{"covDiv", "[", 
           RowBox[{"RUddd", ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "+", "tmp$", "-", 
          RowBox[{"Transpose", "[", 
           RowBox[{"tmp$", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
        "]"}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[100]:=",ExpressionUUID->"51b53f64-85ce-4c38-9ae3-c2ee7e8d3c9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bianchi", "[", "2", "]"}], ":=", 
   RowBox[{"indepTerms", "[", 
    RowBox[{"covDiv", "[", 
     RowBox[{"EUd", ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[101]:=",ExpressionUUID->"fa866855-e6c3-49d9-8be1-6641029d3cff"],

Cell[BoxData[
 RowBox[{"Clear$dx", ":=", " ", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "coordList", "]"}], "===", "Symbol"}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<OK\>\"", "]"}], ";", 
     RowBox[{"Return", "[", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"Head", " ", "/@", " ", 
        RowBox[{"d", " ", "/@", " ", "coordList"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "Symbol"}], "}"}]}], "]"}], "===", 
     RowBox[{"{", 
      RowBox[{"d", ",", "Symbol"}], "}"}]}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<OK\>\"", "]"}], ";", 
     RowBox[{"Return", "[", "]"}]}], ",", " ", "True", ",", " ", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"var$", ",", " ", "z$", ",", 
         RowBox[{"i$", "=", "1"}]}], "}"}], ",", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"i$", "<=", "Dim"}], ",", 
         RowBox[{
          RowBox[{"var$", " ", "=", " ", 
           RowBox[{"coordList", "[", 
            RowBox[{"[", "i$", "]"}], "]"}]}], ";", " ", 
          RowBox[{"z$", "=", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<d\>\"", ",", 
             RowBox[{"ToString", "[", "var$", "]"}]}], "]"}]}], ";", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"d", "[", "var$", "]"}], "]"}], "=!=", "d"}], ",", 
            RowBox[{
             RowBox[{"d", "[", "var$", "]"}], "=."}]}], "]"}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FormDegree", "[", 
              RowBox[{"ToExpression", "[", "z$", "]"}], "]"}], "===", "1"}], 
            ",", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"z$", ",", "\"\<=.\>\""}], "]"}], "]"}], ";", 
             RowBox[{
              RowBox[{"d", "[", "var$", "]"}], " ", "=", 
              RowBox[{"ToExpression", "[", "z$", "]"}]}]}]}], "]"}], ";", 
          RowBox[{"i$", "=", 
           RowBox[{"i$", "+", "1"}]}]}]}], "]"}]}], "]"}], ";", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "varList", "]"}], ">", "0"}], ",", 
       RowBox[{"stPrint", "[", "\"\<varList cleared\>\"", "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "dxRuleList", "]"}], " ", "===", " ", "List"}], 
        "&&", 
        RowBox[{
         RowBox[{"Head", "[", "deList", "]"}], "===", "List"}]}], ",", 
       RowBox[{
       "stPrint", "[", "\"\<deList and dxRuleList also cleared\>\"", "]"}], 
       ",", "True", ",", 
       RowBox[{"Print", "[", "\"\<OK\>\"", "]"}]}], "]"}], ";", 
     RowBox[{"Clear", "[", 
      RowBox[{"eTO$dx", ",", "dxRuleList", ",", "deList"}], "]"}], ";", 
     RowBox[{"varList", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Head", " ", "/@", " ", 
          RowBox[{"d", " ", "/@", " ", 
           RowBox[{"e", " ", "/@", " ", 
            RowBox[{"Range", "[", "Dim", "]"}]}]}]}], "]"}], "=!=", 
        RowBox[{"{", "d", "}"}]}], ",", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "a_", "]"}], "]"}], " ", "=."}]}], "]"}]}]}], 
   "]"}]}]], "Code",
 CellLabel->
  "In[102]:=",ExpressionUUID->"d76dfd44-c1b8-4be1-9257-4ef47a0a893f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"metric", "[", 
    RowBox[{"LinEl_", ",", "x_List"}], "]"}], ":=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"LinEl", "/", "2"}], ",", 
        RowBox[{"d", "[", 
         RowBox[{"x", "[", 
          RowBox[{"[", "#1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"d", "[", 
         RowBox[{"x", "[", 
          RowBox[{"[", "#2", "]"}], "]"}], "]"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "x", "]"}], ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[103]:=",ExpressionUUID->"4229d336-b363-4c92-8c51-bac8dc725561"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dot$2", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"multiDot", "[", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"tr$2", "[", "x_", "]"}], ":=", 
   RowBox[{"Contract", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[104]:=",ExpressionUUID->"7bd126b2-83d5-4588-a3b2-49a8e9a6e51c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Plebanski", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R2d4", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", "y", ",", "x"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Rg", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"y", ".", "gUU"}], "]"}], "x"}], "+", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"x", ".", "gUU"}], "]"}], "y"}]}], ",", "gdd"}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"gg", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Rsq", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{
          RowBox[{"x", ".", "gUU", ".", "y"}], "+", 
          RowBox[{"y", ".", "gUU", ".", "x"}]}], "]"}]}], ",", "trRsq", ",", 
       "R2g", ",", "Rscal"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"!", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{"x", "-", 
             RowBox[{"Transpose", "[", "x", "]"}]}], "]"}], "]"}]}], "||", 
         RowBox[{"!", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{"y", "-", 
             RowBox[{"Transpose", "[", "y", "]"}]}], "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Not a symmetric tensor!\>\"", "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"R2d4", "=", 
       RowBox[{"R2d4", "-", 
        RowBox[{"Transpose", "[", "R2d4", "]"}]}]}], ";", 
      RowBox[{"Rg", "=", 
       RowBox[{"Rg", "-", 
        RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
      RowBox[{"Rg", "=", 
       RowBox[{"Rg", "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Rg", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}]}], 
      ";", 
      RowBox[{"gg", "=", 
       RowBox[{"gg", "-", 
        RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
      RowBox[{"trRsq", "=", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"Rsq", ".", "gUU"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", "Rsq", ",", "gdd"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"R2g", "-", 
        RowBox[{"Transpose", "[", "R2g", "]"}]}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"R2g", "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"R2g", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}]}], 
      ";", 
      RowBox[{"Rscal", "=", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gUU", ".", "Rg", ".", "gUU"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"Dim", "-", "1"}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"R2d4", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Rg", "-", "R2g"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rscal", "-", "trRsq"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Dim", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}], " ", "gg"}]}], 
       "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[105]:=",ExpressionUUID->"23d638f3-23a3-4174-969c-5be014017182"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Plebanski", "[", "x_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R2d4", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "x", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Rg", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "x", ",", "gdd"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"gg", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Rsq", "=", 
        RowBox[{"FaSi", "[", 
         RowBox[{"x", ".", "gUU", ".", "x"}], "]"}]}], ",", "trRsq", ",", 
       "R2g", ",", 
       RowBox[{"Rscal", "=", 
        RowBox[{"Contract", "[", 
         RowBox[{
          RowBox[{"x", ".", "gUU"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", 
          RowBox[{"FaSi", "[", 
           RowBox[{"x", "-", 
            RowBox[{"Transpose", "[", "x", "]"}]}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"stPrint", "[", "\"\<Not a symmetric tensor!\>\"", "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
      RowBox[{"R2d4", "=", 
       RowBox[{"R2d4", "-", 
        RowBox[{"Transpose", "[", "R2d4", "]"}]}]}], ";", 
      RowBox[{"Rg", "=", 
       RowBox[{"Rg", "-", 
        RowBox[{"Transpose", "[", "Rg", "]"}]}]}], ";", 
      RowBox[{"Rg", "=", 
       RowBox[{"Rg", "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Rg", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}]}], 
      ";", 
      RowBox[{"gg", "=", 
       RowBox[{"gg", "-", 
        RowBox[{"Transpose", "[", "gg", "]"}]}]}], ";", 
      RowBox[{"trRsq", "=", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"Rsq", ".", "gUU"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Times", ",", "Rsq", ",", "gdd"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"R2g", "-", 
        RowBox[{"Transpose", "[", "R2g", "]"}]}]}], ";", 
      RowBox[{"R2g", "=", 
       RowBox[{"R2g", "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"R2g", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}]}], 
      ";", 
      RowBox[{"FaSi", "[", 
       RowBox[{"R2d4", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Rscal", " ", "Rg"}], "-", "R2g"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Dim", "-", "2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rscal", "^", "2"}], "-", "trRsq"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Dim", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"Dim", "-", "2"}], ")"}]}], ")"}]}], " ", "gg"}]}], 
       "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[106]:=",ExpressionUUID->"ea8996de-801c-4839-8c3c-d93f8ce6f215"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Classify", "[", "x_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Dimensions", "[", "x", "]"}], "]"}], "]"}], "=!=", 
      RowBox[{"{", "4", "}"}]}], ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<Classification defined for 4-d tensors only!\>\"", 
       "]"}], ";", 
      RowBox[{"Return", "[", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Head", "[", "x", "]"}], "=!=", "List"}], "||", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "x", "]"}], "=!=", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "&&", 
       RowBox[{
        RowBox[{"Dimensions", "[", "x", "]"}], "=!=", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "}"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
      "stPrint", "[", "\"\<Undefined or incorrect-rank tensor!\>\"", "]"}], 
      ";", 
      RowBox[{"Return", "[", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Dimensions", "[", "x", "]"}], "===", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "}"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"x", "+", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
          "]"}], "]"}], "&&", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"x", "+", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}]}], 
          "]"}], "]"}], "&&", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"x", "-", 
           RowBox[{"Transpose", "[", 
            RowBox[{"x", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
          "]"}], "]"}], "&&", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"Contract", "[", 
          RowBox[{
           RowBox[{"x", ".", "gUU"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"ClassifyWeyl", "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"stPrint", "[", "\"\<Not a Weyl-type tensor!\>\"", "]"}], ";", 
        RowBox[{"Return", "[", "]"}]}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Dimensions", "[", "x", "]"}], "===", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"zeroQ", "[", 
        RowBox[{"FaSi", "[", 
         RowBox[{"x", "-", 
          RowBox[{"Transpose", "[", "x", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tmp$", "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"x", ".", "gUU"}], "/", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"zeroQ", "[", "tmp$", "]"}], ",", 
          RowBox[{"ClassifyRic09", "[", "x", "]"}], ",", 
          RowBox[{"ClassifyRic10", "[", 
           RowBox[{"x", ",", "tmp$"}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"stPrint", "[", "\"\<Not a symmetric tensor!\>\"", "]"}], ";", 
        RowBox[{"Return", "[", "]"}]}]}], "]"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[107]:=",ExpressionUUID->"ac579887-eb28-465a-8335-1a47d690e329"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"Classify\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"Classify\\\", \\\"[\\\", \\\"x_\\\", \\\"]\\\"}]\\) is \
Protected.\"", 2, 107, 39, 32436078630871564076, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8848572089518013`*^9, 3.884857211352165*^9}, {
  3.884926371726963*^9, 3.884926372581841*^9}},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"0d9e0eda-74fa-4a57-bce4-c51ef7f2d58c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indx$Ruls", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "1"}], ",", 
       RowBox[{"#2", "->", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "1"}], ",", 
       RowBox[{"#2", "->", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "1"}], ",", 
       RowBox[{"#2", "->", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "2"}], ",", 
       RowBox[{"#2", "->", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "2"}], ",", 
       RowBox[{"#2", "->", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", "->", "3"}], ",", 
       RowBox[{"#2", "->", "4"}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"indx$Ruls", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"indx$Ruls", "[", "1", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#1", "->", "#3"}], ",", 
      RowBox[{"#2", "->", "#4"}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"indx$Ruls", "[", "12", "]"}], "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"indx$Ruls", "[", "1", "]"}], "[", 
         RowBox[{"[", "#1", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"indx$Ruls", "[", "2", "]"}], "[", 
         RowBox[{"[", "#2", "]"}], "]"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[108]:=",ExpressionUUID->"2264a93d-14fe-4759-bc96-0ae1e0689ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClassifyWeyl", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"zeroQ", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<Type O\>\"", "]"}], ";", 
      RowBox[{"Return", "[", 
       RowBox[{"{", "0", "}"}], "]"}]}], ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gg", "=", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", "gdd", ",", "gdd"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}]}], 
         ",", "j$", ",", "ID$4"}], "}"}], ",", 
       RowBox[{
        RowBox[{"ID$4", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Raise", "[", 
             RowBox[{
              RowBox[{"gg", "-", 
               RowBox[{"Transpose", "[", "gg", "]"}]}], ",", "3", ",", "4"}], 
             "]"}], "-", 
            RowBox[{"j$", " ", 
             RowBox[{"eta", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], "/", "4"}]}], ";", 
        RowBox[{"gg", "=", 
         RowBox[{"indepTerms", "[", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"PowerExpand", "[", 
             RowBox[{"Union", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"dot$2", "[", 
                 RowBox[{"ID$4", ",", "ID$4"}], "]"}], "-", "ID$4"}], "]"}], 
              "]"}], "]"}], ",", "j$", ",", "FaSi"}], "]"}], "]"}]}], ";", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{"gg", "/.", 
             RowBox[{"j$", "->", "I"}]}], "]"}], "]"}], ",", 
          RowBox[{"j$", "=", "I"}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{"gg", "/.", 
             RowBox[{"j$", "->", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"j$", "=", "1"}], ",", "True", ",", 
          RowBox[{
           RowBox[{
           "stPrint", "[", 
            "\"\<Cannot perform classification; try different coordinates or \
frame!\>\"", "]"}], ";", 
           RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", 
        RowBox[{"Off", "[", 
         RowBox[{"General", "::", "pspec"}], "]"}], ";", 
        RowBox[{"ID$4", "=", 
         RowBox[{
          RowBox[{"ID$4", "[", 
           RowBox[{"[", 
            RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4"}], "]"}], "]"}], "/.", 
          RowBox[{"indx$Ruls", "[", "12", "]"}]}]}], ";", 
        RowBox[{
         RowBox[{"CW$", "[", "1", "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"-", 
           RowBox[{"ID$4", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Raise", "[", 
                RowBox[{"x", ",", "3", ",", "4"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4"}], "]"}], "]"}],
               "/.", 
              RowBox[{"indx$Ruls", "[", "12", "]"}]}], ")"}]}]}], "]"}]}], 
        ";", 
        RowBox[{"On", "[", 
         RowBox[{"General", "::", "pspec"}], "]"}], ";", 
        RowBox[{
         RowBox[{"CW$", "[", "2", "]"}], "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"CW$", "[", "1", "]"}], ".", 
            RowBox[{"CW$", "[", "1", "]"}]}]}], "]"}]}], ";", 
        RowBox[{"Is$2", "=", 
         RowBox[{"tr", "[", 
          RowBox[{"CW$", "[", "2", "]"}], "]"}]}], ";", 
        RowBox[{"Js$3", "=", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"FaSi", "[", 
            RowBox[{"Transpose", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "/", "3"}], 
               RowBox[{
                RowBox[{"CW$", "[", "1", "]"}], ".", 
                RowBox[{"CW$", "[", "2", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"zeroQ", "[", 
           RowBox[{"CW$", "[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Type O\>\"", "]"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "0", "}"}], "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"CW$", "[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Type N\>\"", "]"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "4", "}"}], "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"{", 
            RowBox[{"Is$2", ",", "Js$3"}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Type III\>\"", "]"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "31", "}"}], "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"Is$2", "^", "3"}], "-", 
             RowBox[{"27", 
              RowBox[{"Js$3", "^", "2"}]}]}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"CW$", "[", "20", "]"}], "=", 
            RowBox[{"FaSi", "[", 
             RowBox[{
              RowBox[{"CW$", "[", "2", "]"}], "-", 
              RowBox[{
               RowBox[{"2", "/", "3"}], " ", "Is$2", " ", "ID$4"}]}], "]"}]}],
            ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{
                RowBox[{"Is$2", "*", 
                 RowBox[{"CW$", "[", "20", "]"}]}], "-", 
                RowBox[{"3", " ", "Js$3", "*", 
                 RowBox[{"CW$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<Type D\>\"", "]"}], ";", 
              RowBox[{"Return", "[", 
               RowBox[{"{", "22", "}"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Print", "[", "\"\<Type II\>\"", "]"}], ";", 
              RowBox[{"Return", "[", 
               RowBox[{"{", "211", "}"}], "]"}]}]}], "]"}]}], ",", "True", 
          ",", 
          RowBox[{
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", "Is$2", "]"}], ",", 
             RowBox[{"Print", "[", "\"\<Type I, invariant I = 0\>\"", "]"}], 
             ",", 
             RowBox[{"zeroQ", "[", "Js$3", "]"}], ",", 
             RowBox[{"Print", "[", "\"\<Type I, invariant J = 0\>\"", "]"}], 
             ",", "True", ",", 
             RowBox[{"Print", "[", "\"\<Type I - G\>\"", "]"}]}], "]"}], ";", 
           RowBox[{"Return", "[", 
            RowBox[{"{", "1111", "}"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[109]:=",ExpressionUUID->"ad7cecb5-7947-4bed-b899-6109fdc547bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"testSolve", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$ol", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"x", "==", "0"}], ",", "y"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"$ol", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"x", "/.", "$ol"}], "]"}], "]"}], ",", "True", ",", 
        "False"}], "]"}]}]}], "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[110]:=",ExpressionUUID->"bb0a4887-bde6-4b36-aa89-a5496f4c3b1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClassifyRic09", "[", "x_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ID$4", "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", "trR", ",", "al$p", 
       ",", "tmp$", ",", "b4$", ",", "c6$"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SM$", "[", "1", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"x", ".", "gUU"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"SM$", "[", "2", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "1", "]"}], ".", 
         RowBox[{"SM$", "[", "1", "]"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"SM$", "[", "3", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "2", "]"}], ".", 
         RowBox[{"SM$", "[", "1", "]"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "2", "]"}], "=", 
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "2", "]"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "3", "]"}], "=", 
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "3", "]"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "4", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{"SM$", "[", "2", "]"}], ".", 
              RowBox[{"SM$", "[", "2", "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"Print", "[", "\"\<Traceless\>\"", "]"}], ";", 
      RowBox[{"al$p", "=", 
       RowBox[{"zeroQ", "/@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FaSi", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"trR", "[", "2", "]"}], "^", "2"}], "-", 
            RowBox[{"trR", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"trR", "[", "3", "]"}], ",", 
          RowBox[{"trR", "[", "2", "]"}]}], "}"}]}]}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
        RowBox[{"tmp$", "=", "\"\<Quadruple 0\>\""}], ",", 
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
        RowBox[{"tmp$", "=", "\"\<Double 0\>\""}], ",", 
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False", ",", "False"}], "}"}]}], ",", 
        RowBox[{"tmp$", "=", "\"\<Single 0\>\""}], ",", "True", ",", 
        RowBox[{"tmp$", "=", "\"\<\>\""}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "al$p", "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"StringLength", "[", "tmp$", "]"}], ">", "0"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"tmp$", "<>", "\"\< eigenvalue\>\""}], "]"}]}], "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "IV"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"trR", "/@", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"zeroQ", "[", 
           RowBox[{"SM$", "[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(111,1)] (Vacuum)\>\"", "]"}], 
           ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-M1(0)\>\"", "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"SM$", "[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", "\"\<Segre [(11,2)] (Null EM field)\>\"", "]"}], ";",
            " ", 
           RowBox[{"Return", "[", "\"\<IV-M2(00)\>\"", "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"SM$", "[", "3", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(1,3)]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-M3(000)\>\"", "]"}]}], ",", "True", 
          ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(4)]??\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-G(0000)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "IID"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"trR", "[", "3", "]"}], ",", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"trR", "[", "4", "]"}]}]}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "2", "]"}], "-", 
               RowBox[{
                RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", "\"\<Segre [(11)(1,1)] (Non-Null EM field)\>\"", 
            "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IID-M2(01)\>\"", "]"}]}], ",", 
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "-", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"SM$", "[", "2", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "3"}], "ID$4"}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(11),2]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IID-M3(111)\>\"", "]"}]}], ",", "True",
           ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [2,2]??\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IID-G(0101)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"b4$", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
         RowBox[{"6", 
          RowBox[{"trR", "[", "4", "]"}]}]}], "]"}]}], ";", 
      RowBox[{"c6$", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], "^", "3"}]}], "+", 
         RowBox[{"3", 
          RowBox[{
           RowBox[{"trR", "[", "3", "]"}], "^", "2"}]}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "III"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{"b4$", ",", "c6$"}], "}"}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "2", "]"}], "+", 
               RowBox[{"2", 
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "-", 
               RowBox[{"3", 
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], "ID$4"}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Segre [(111),1] or [1(11,1)] (radiation-type perfect \
fluid)\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<III-M2(11)\>\"", "]"}]}], ",", 
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "+", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"SM$", "[", "2", "]"}]}], "-", 
               RowBox[{"5", 
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "+", 
               RowBox[{"3", 
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "3"}], "ID$4"}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [1(1,2)]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<III-M3(111)\>\"", "]"}]}], ",", "True",
           ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [1,3]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<III-G(0111)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "II"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"b4$", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "c6$"}], "-", 
              RowBox[{"3", 
               RowBox[{"trR", "[", "2", "]"}], "b4$"}]}], ")"}], "^", "2"}]}],
           "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "+", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], " ", 
                RowBox[{"SM$", "[", "2", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"al$p", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], "^", "2"}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "+", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"al$p", "[", "2", "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}]}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}]}], ")"}], "ID$4"}]}], "]"}],
              "]"}], ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Segre [11(1,1)] or [(11)1,1] or \
[(11),Z\\!\\(\\*OverscriptBox[\\\"Z\\\", \\\"_\\\"]\\)]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(010)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "-", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(110)\>\"", "]"}], ",", "True", 
             ",", 
             RowBox[{"Return", "[", "\"\<II-M3(111)\>\"", "]"}]}], "]"}]}], 
          ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [11,2]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"trR", "[", "3", "]"}], ",", 
                RowBox[{"FaSi", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"trR", "[", "4", "]"}]}], "]"}]}], "}"}], "]"}], 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(0100)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"trR", "[", "2", "]"}], ",", 
                RowBox[{"trR", "[", "4", "]"}]}], "}"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(0010)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"trR", "[", "2", "]"}], ",", 
                RowBox[{"trR", "[", "3", "]"}]}], "}"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(0001)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"trR", "[", "2", "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(0011)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"trR", "[", "3", "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(0101)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
                RowBox[{"trR", "[", "4", "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(0110)\>\"", "]"}], ",", "True", 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(0111)\>\"", "]"}]}], "]"}]}]}], 
         "]"}]}], "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "I"}], " ", "**)"}], 
      RowBox[{
      "Print", "[", 
       "\"\<Segre [111,1] or [11,Z\\!\\(\\*OverscriptBox[\\\"Z\\\", \
\\\"_\\\"]\\)]\>\"", "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], ",", 
           RowBox[{"trR", "[", "3", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(0001)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], ",", 
           RowBox[{"trR", "[", "4", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(0010)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"trR", "[", "2", "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(0011)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"trR", "[", "3", "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(0101)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
           RowBox[{"trR", "[", "4", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(0110)\>\"", "]"}], ",", "True", ",", 
        RowBox[{"Return", "[", "\"\<I-G(0111)\>\"", "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[111]:=",ExpressionUUID->"06bd21ca-b633-45c6-8718-0f22ae4b1765"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClassifyRic10", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ID$4", "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", "trR", ",", "al$p", 
       ",", "tmp$", ",", "b4$", ",", "c6$"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SM$", "[", "1", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"x", ".", "gUU"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"SM$", "[", "2", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "1", "]"}], ".", 
         RowBox[{"SM$", "[", "1", "]"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"SM$", "[", "3", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "2", "]"}], ".", 
         RowBox[{"SM$", "[", "1", "]"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "1", "]"}], "=", "y"}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "2", "]"}], "=", 
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "2", "]"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "3", "]"}], "=", 
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"SM$", "[", "3", "]"}], "/", "2"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"trR", "[", "4", "]"}], "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{"Plus", "@@", 
         RowBox[{"FaSi", "[", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{
              RowBox[{"SM$", "[", "2", "]"}], ".", 
              RowBox[{"SM$", "[", "2", "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"al$p", "=", 
       RowBox[{"zeroQ", "/@", 
        RowBox[{"FaSi", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"4", 
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
            RowBox[{"12", 
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
             RowBox[{"trR", "[", "2", "]"}]}], "+", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
            RowBox[{"8", 
             RowBox[{"trR", "[", "1", "]"}], 
             RowBox[{"trR", "[", "3", "]"}]}], "-", 
            RowBox[{"3", 
             RowBox[{"trR", "[", "4", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "-", 
            RowBox[{"3", 
             RowBox[{"trR", "[", "1", "]"}], 
             RowBox[{"trR", "[", "2", "]"}]}], "+", 
            RowBox[{"trR", "[", "3", "]"}]}], ",", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "-", 
            RowBox[{"trR", "[", "2", "]"}]}], ",", 
           RowBox[{"trR", "[", "1", "]"}]}], "}"}], "]"}]}]}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]}], 
        ",", 
        RowBox[{"tmp$", "=", "\"\<Quadruple 0\>\""}], ",", 
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "True", ",", "True", ",", "False"}], "}"}]}], 
        ",", 
        RowBox[{"tmp$", "=", "\"\<Triple 0\>\""}], ",", 
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], 
        ",", 
        RowBox[{"tmp$", "=", "\"\<Double 0\>\""}], ",", 
        RowBox[{"al$p", "===", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False", ",", "False", ",", "False"}], "}"}]}],
         ",", 
        RowBox[{"tmp$", "=", "\"\<Single 0\>\""}], ",", "True", ",", 
        RowBox[{"tmp$", "=", "\"\<\>\""}]}], "]"}], ";", 
      RowBox[{"Clear", "[", "al$p", "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"StringLength", "[", "tmp$", "]"}], ">", "0"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"tmp$", "<>", "\"\< eigenvalue\>\""}], "]"}]}], "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "IV"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"trR", "[", "2", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "+", 
             RowBox[{"4", 
              RowBox[{"trR", "[", "3", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "+", 
             RowBox[{"8", 
              RowBox[{"trR", "[", "4", "]"}]}]}]}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"SM$", "[", "1", "]"}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "/", "2"}], " ", "ID$4"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", "\"\<Segre [(111,1)] (Lamda Term)\>\"", "]"}], ";", 
           " ", 
           RowBox[{"Return", "[", "\"\<IV-M1(1)\>\"", "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"SM$", "[", "2", "]"}], "-", 
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], " ", 
              RowBox[{"SM$", "[", "1", "]"}]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"trR", "[", "1", "]"}], "^", "2"}], "/", "4"}], " ", 
              "ID$4"}]}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(11,2)]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-M2(11)\>\"", "]"}]}], ",", 
          RowBox[{"zeroQ", "[", 
           RowBox[{"FaSi", "[", 
            RowBox[{
             RowBox[{"SM$", "[", "3", "]"}], "-", 
             RowBox[{
              RowBox[{"3", "/", "2"}], 
              RowBox[{"trR", "[", "1", "]"}], 
              RowBox[{"SM$", "[", "2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"3", "/", "4"}], 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
              RowBox[{"SM$", "[", "1", "]"}]}], "-", 
             RowBox[{
              RowBox[{"1", "/", "8"}], 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "3"}], "ID$4"}]}], "]"}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(1,3)]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-M3(111)\>\"", "]"}]}], ",", "True", 
          ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(4)]??\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IV-G(1111)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "IID"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "3"}], "-", 
             RowBox[{"3", 
              RowBox[{"trR", "[", "1", "]"}], 
              RowBox[{"trR", "[", "2", "]"}]}], "+", 
             RowBox[{"2", 
              RowBox[{"trR", "[", "3", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"trR", "[", "1", "]"}], "^", "4"}], "-", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
              RowBox[{"trR", "[", "2", "]"}]}], "-", 
             RowBox[{
              RowBox[{"trR", "[", "2", "]"}], "^", "2"}], "+", 
             RowBox[{"2", 
              RowBox[{"trR", "[", "4", "]"}]}]}]}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "2", "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"al$p", "[", "1", "]"}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "+", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(11)(1,1)]\>\"", "]"}], ";", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "2", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M2(10)\>\"", "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M2(11)\>\"", "]"}]}], "]"}]}], 
          ",", 
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}]}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}]}], ")"}], 
                RowBox[{"SM$", "[", "2", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"al$p", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], "^", "2"}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [(11),2]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M3(100)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M3(110)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{"3", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}], "+", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "3"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M3(011)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "+", 
                  RowBox[{"3", 
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "-", 
                  RowBox[{"4", 
                   RowBox[{
                    RowBox[{"al$p", "[", "2", "]"}], "^", "3"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<IID-M3(101)\>\"", "]"}], ",", "True",
              ",", 
             RowBox[{"Return", "[", "\"\<IID-M3(111)\>\"", "]"}]}], "]"}]}], 
          ",", "True", ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [2,2]??\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<IID-G(1111)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"b4$", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "+", 
         RowBox[{"16", 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
          RowBox[{"trR", "[", "2", "]"}]}], "-", 
         RowBox[{"7", 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "-", 
         RowBox[{"12", 
          RowBox[{"trR", "[", "1", "]"}], 
          RowBox[{"trR", "[", "3", "]"}]}], "+", 
         RowBox[{"6", 
          RowBox[{"trR", "[", "4", "]"}]}]}], "]"}]}], ";", 
      RowBox[{"c6$", "=", 
       RowBox[{"FaSi", "[", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "6"}]}], "-", 
         RowBox[{"24", 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "4"}], 
          RowBox[{"trR", "[", "2", "]"}]}], "+", 
         RowBox[{"39", 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "-", 
         RowBox[{"8", 
          RowBox[{
           RowBox[{"trR", "[", "2", "]"}], "^", "3"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"trR", "[", "1", "]"}], "^", "3"}], 
          RowBox[{"trR", "[", "3", "]"}]}], "-", 
         RowBox[{"36", 
          RowBox[{"trR", "[", "1", "]"}], 
          RowBox[{"trR", "[", "2", "]"}], 
          RowBox[{"trR", "[", "3", "]"}]}], "+", 
         RowBox[{"12", 
          RowBox[{
           RowBox[{"trR", "[", "3", "]"}], "^", "2"}]}]}], "]"}]}], ";", "\n", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "III"}], " ", "**)"}], "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"{", 
          RowBox[{"b4$", ",", "c6$"}], "}"}], "]"}], ",", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "2", "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"al$p", "[", "1", "]"}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "+", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Segre [(111),1] or [1(11,1)] (Perfect fluid)\>\"", "]"}], 
           ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "2", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
               ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M2(01)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "2", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M2(10)\>\"", "]"}], ",", "True", 
             ",", 
             RowBox[{"Return", "[", "\"\<III-M2(11)\>\"", "]"}]}], "]"}]}], 
          ",", 
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}]}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}]}], ")"}], 
                RowBox[{"SM$", "[", "2", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"al$p", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], "^", "2"}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [1(1,2)]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M3(100)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M3(110)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{"3", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}], "+", 
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "3"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "1", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M3(011)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "+", 
                  RowBox[{"3", 
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "-", 
                  RowBox[{"4", 
                   RowBox[{
                    RowBox[{"al$p", "[", "2", "]"}], "^", "3"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<III-M3(101)\>\"", "]"}], ",", "True",
              ",", 
             RowBox[{"Return", "[", "\"\<III-M3(111)\>\"", "]"}]}], "]"}]}], 
          ",", "True", ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [1,3]\>\"", "]"}], ";", " ", 
           RowBox[{"Return", "[", "\"\<III-G(1111)\>\"", "]"}]}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "II"}], " ", "**)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"b4$", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c6$", "-", 
              RowBox[{"3", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                   RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
                 RowBox[{"2", 
                  RowBox[{"trR", "[", "2", "]"}]}]}], ")"}], "b4$"}]}], ")"}],
             "^", "2"}]}], "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"testSolve", "[", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"SM$", "[", "3", "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"al$p", "[", "1", "]"}], "+", 
                  RowBox[{"al$p", "[", "2", "]"}], "+", 
                  RowBox[{"al$p", "[", "3", "]"}]}], ")"}], 
                RowBox[{"SM$", "[", "2", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"al$p", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"al$p", "[", "3", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "3", "]"}], 
                   RowBox[{"al$p", "[", "1", "]"}]}]}], ")"}], 
                RowBox[{"SM$", "[", "1", "]"}]}], "-", 
               RowBox[{
                RowBox[{"al$p", "[", "1", "]"}], 
                RowBox[{"al$p", "[", "2", "]"}], 
                RowBox[{"al$p", "[", "3", "]"}], "ID$4"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"al$p", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Segre [11(1,1)] or [(11)1,1] or \
[(11),Z\\!\\(\\*OverscriptBox[\\\"Z\\\", \\\"_\\\"]\\)]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], "ID$4"}]}], "]"}], "]"}], 
               ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(001)\>\"", "]"}], ",", 
             RowBox[{"(*", "Impossible", "*)"}], 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(010)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(100)\>\"", "]"}], ",", 
             RowBox[{"(*", "Impossible", "*)"}], 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], 
                    RowBox[{"al$p", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"al$p", "[", "2", "]"}], "^", "2"}]}], ")"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "+", 
                    RowBox[{"al$p", "[", "2", "]"}]}], ")"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "/@", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(011)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"al$p", "[", "1", "]"}], "-", 
                    RowBox[{"al$p", "[", "2", "]"}]}], ")"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"al$p", "[", "1", "]"}], 
                   RowBox[{
                    RowBox[{"al$p", "[", "2", "]"}], "^", "2"}], "ID$4"}]}], 
                 "]"}], "]"}], ",", 
               RowBox[{"al$p", "/@", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(101)\>\"", "]"}], ",", 
             RowBox[{"testSolve", "[", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"SM$", "[", "3", "]"}], "-", 
                  RowBox[{"2", 
                   RowBox[{"al$p", "[", "2", "]"}], 
                   RowBox[{"SM$", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"al$p", "[", "2", "]"}], "^", "2"}], 
                   RowBox[{"SM$", "[", "1", "]"}]}]}], "]"}], "]"}], ",", 
               RowBox[{"al$p", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-M3(110)\>\"", "]"}], ",", "True", 
             ",", 
             RowBox[{"Return", "[", "\"\<II-M3(111)\>\"", "]"}]}], "]"}]}], 
          ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Segre [11,2]\>\"", "]"}], ";", " ", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "+", 
                  RowBox[{"trR", "[", "3", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"trR", "[", "2", "]"}]}]}], "}"}], "]"}], "]"}], 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(1001)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
                  RowBox[{"trR", "[", "2", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"8", 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"8", 
                   RowBox[{"trR", "[", "1", "]"}], 
                   RowBox[{"trR", "[", "3", "]"}]}], "+", 
                  RowBox[{"3", 
                   RowBox[{"trR", "[", "4", "]"}]}]}]}], "}"}], "]"}], "]"}], 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(1010)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"4", 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
                  RowBox[{"4", 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
                   RowBox[{"trR", "[", "2", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"trR", "[", "2", "]"}], "^", "2"}], "+", 
                  RowBox[{"trR", "[", "4", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{
                    RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "-", 
                  RowBox[{"3", 
                   RowBox[{"trR", "[", "1", "]"}], 
                   RowBox[{"trR", "[", "2", "]"}]}], "+", 
                  RowBox[{"trR", "[", "3", "]"}]}]}], "}"}], "]"}], "]"}], 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(1100)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{
                  RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "-", 
                RowBox[{"trR", "[", "2", "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(1011)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{
                  RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "-", 
                RowBox[{"3", 
                 RowBox[{"trR", "[", "1", "]"}], 
                 RowBox[{"trR", "[", "2", "]"}]}], "+", 
                RowBox[{"trR", "[", "3", "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(1101)\>\"", "]"}], ",", 
             RowBox[{"zeroQ", "[", 
              RowBox[{"FaSi", "[", 
               RowBox[{
                RowBox[{"4", 
                 RowBox[{
                  RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
                RowBox[{"12", 
                 RowBox[{
                  RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
                 RowBox[{"trR", "[", "2", "]"}]}], "+", 
                RowBox[{"3", 
                 RowBox[{
                  RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
                RowBox[{"8", 
                 RowBox[{"trR", "[", "1", "]"}], 
                 RowBox[{"trR", "[", "3", "]"}]}], "-", 
                RowBox[{"3", 
                 RowBox[{"trR", "[", "4", "]"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"Return", "[", "\"\<II-G(1110)\>\"", "]"}], ",", "True", 
             ",", 
             RowBox[{"Return", "[", "\"\<II-G(1111)\>\"", "]"}]}], "]"}]}]}], 
         "]"}]}], "]"}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"Type", " ", "I"}], " ", "**)"}], 
      RowBox[{
      "Print", "[", 
       "\"\<Segre [111,1] or [11,Z\\!\\(\\*OverscriptBox[\\\"Z\\\", \
\\\"_\\\"]\\)]\>\"", "]"}], ";", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "+", 
             RowBox[{"trR", "[", "3", "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
             RowBox[{"trR", "[", "2", "]"}]}]}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(1001)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "+", 
             RowBox[{"trR", "[", "2", "]"}]}], ",", 
            RowBox[{
             RowBox[{"8", 
              RowBox[{
               RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
             RowBox[{"8", 
              RowBox[{"trR", "[", "1", "]"}], 
              RowBox[{"trR", "[", "3", "]"}]}], "+", 
             RowBox[{"3", 
              RowBox[{"trR", "[", "4", "]"}]}]}]}], "}"}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(1010)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaS", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"trR", "[", "1", "]"}], "^", "2"}]}], "-", 
           RowBox[{"trR", "[", "2", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(1011)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"trR", "[", "1", "]"}], "^", "3"}]}], "-", 
           RowBox[{"3", 
            RowBox[{"trR", "[", "1", "]"}], 
            RowBox[{"trR", "[", "2", "]"}]}], "+", 
           RowBox[{"trR", "[", "3", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(1101)\>\"", "]"}], ",", 
        RowBox[{"zeroQ", "[", 
         RowBox[{"FaSi", "[", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{
             RowBox[{"trR", "[", "1", "]"}], "^", "4"}]}], "-", 
           RowBox[{"12", 
            RowBox[{
             RowBox[{"trR", "[", "1", "]"}], "^", "2"}], 
            RowBox[{"trR", "[", "2", "]"}]}], "+", 
           RowBox[{"3", 
            RowBox[{
             RowBox[{"trR", "[", "2", "]"}], "^", "2"}]}], "+", 
           RowBox[{"8", 
            RowBox[{"trR", "[", "1", "]"}], 
            RowBox[{"trR", "[", "3", "]"}]}], "-", 
           RowBox[{"3", 
            RowBox[{"trR", "[", "4", "]"}]}]}], "]"}], "]"}], ",", 
        RowBox[{"Return", "[", "\"\<I-G(1110)\>\"", "]"}], ",", "True", ",", 
        RowBox[{"Return", "[", "\"\<I-G(1111)\>\"", "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}]], "Code",
 CellLabel->
  "In[112]:=",ExpressionUUID->"cdc5ca91-435c-4a54-8a78-cd13e442a44c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", "#", "]"}], ">", "200000"}], ",", 
      RowBox[{"Short", "[", 
       RowBox[{"#", ",", "100"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
  ";"}]], "Code",
 CellLabel->
  "In[113]:=",ExpressionUUID->"950c1525-b97f-43ab-89d2-e21c68ebbbd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{
   "cDcomp", ",", "CF3d", ",", "ConOne", ",", "c$D", ",", "dot$2", ",", 
    "LieDerv", ",", "dotAll", ",", "dotOne", ",", "epsilon", ",", "FacSimp", 
    ",", "FaSi", ",", "GenCoef", ",", "indepTerms", ",", "indexList", ",", 
    "indx$Ruls", ",", "inn", ",", "metric", ",", "M$F", ",", "MoveIndex", ",",
     "newPrList", ",", "numb1", ",", "numb2", ",", "OKindCon", ",", "redPlus",
     ",", "redTimes", ",", "RiemSym", ",", "zeroTensor", ",", "testSER", ",", 
    "testSolve", ",", "tr$2", ",", "OrdN"}], "]"}], ";"}]], "Code",
 CellLabel->
  "In[114]:=",ExpressionUUID->"63c9a2c3-4a90-4fde-a017-7d61b5f9d2ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Code",
 CellLabel->
  "In[115]:=",ExpressionUUID->"a83eba98-abcc-45eb-b1b7-b7e702c866be"]
}, Closed]],

Cell[CellGroupData[{

Cell["2d metric", "Subsection",
 CellChangeTimes->{{3.884842933817917*^9, 
  3.884842949833062*^9}},ExpressionUUID->"f6382f78-ba21-45e1-9751-\
0596243a3f8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dim", " ", "=", " ", "4"}], ";"}]], "Input",
 CellLabel->
  "In[219]:=",ExpressionUUID->"374d0a44-6276-4190-9942-c299c9a0105d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "gAB"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qdd", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qzz", "[", 
           RowBox[{"u", ",", " ", "z", ",", " ", "bz"}], "]"}], ",", " ", 
          RowBox[{"qzbz", "[", 
           RowBox[{"u", ",", " ", "z", ",", " ", "bz"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qzbz", "[", 
           RowBox[{"u", ",", " ", "z", ",", " ", "bz"}], "]"}], ",", " ", 
          RowBox[{"qbzbz", "[", 
           RowBox[{"u", ",", " ", "z", ",", " ", "bz"}], "]"}]}], "}"}]}], 
       "}"}], "/.", 
      RowBox[{"qzbz", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"u", ",", "z", ",", "bz"}], "}"}], ",", "0"}], "]"}]}]}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Diagonal", " ", "metric", " ", "to", " ", "improve", " ", "speed"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qUU", "=", " ", 
     RowBox[{"Inverse", "[", "qdd", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"In", " ", "order", " ", "to", " ", "improve", " ", "speed"}], 
     ",", " ", 
     RowBox[{"we", " ", "consider", " ", "a", " ", "diagonal", " ", 
      RowBox[{"metric", ".", " ", "But"}], " ", "the", " ", "results", " ", 
      "must", " ", "hold", " ", "by", " ", "covariance", " ", 
      RowBox[{"w", ".", "r", ".", "t", ".", " ", "boundary"}], " ", 
      RowBox[{"metric", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"RGtensors", "[", 
    RowBox[{"qdd", ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "bz"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.884841460002891*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"9e726b8a-616b-46e5-8ab4-eb7862d88cbb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"qzz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "0"},
       {"0", 
        RowBox[{"qbzbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`qzz[$CellContext`u, $CellContext`z, $CellContext`bz], 0}, {
     0, 
      $CellContext`qbzbz[$CellContext`u, $CellContext`z, $CellContext`bz]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.8849273927579536`*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"0fe17dbe-8f13-476c-a61d-2b0177c25bf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "bz", "]"}], "2"], " ", 
      RowBox[{"qbzbz", "[", 
       RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      RowBox[{"qzz", "[", 
       RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}]}],
    Short[#, 16]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`bz]^2 $CellContext`qbzbz[$CellContext`u, \
$CellContext`z, $CellContext`bz] + $CellContext`d[$CellContext`z]^2 \
$CellContext`qzz[$CellContext`u, $CellContext`z, $CellContext`bz], 16]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392759734*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"4fe91826-cdaa-4a79-9b51-0ffde6d1d089"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"qzz", "[", 
          RowBox[{"u", ",", "z", ",", "bz"}], "]"}]], "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"qbzbz", "[", 
          RowBox[{"u", ",", "z", ",", "bz"}], "]"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`qzz[$CellContext`u, $CellContext`z, \
$CellContext`bz]^(-1), 0}, {
     0, $CellContext`qbzbz[$CellContext`u, $CellContext`z, \
$CellContext`bz]^(-1)}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392764793*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"02d88595-7075-447d-b195-af6661878651"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.0001740000006975606`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.0001740000006975606, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392767255*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"db860398-eeb3-4202-ac6a-fe9f9720defb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.00028500000189524144`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.00028500000189524144`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392769507*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"f6d26fbf-ce75-4963-a8f5-1a875ab8da2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0005600000004051253`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.0005600000004051253, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392771738*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"8fd86295-67e2-4f94-8bbb-0283c071d7ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.0006340000036288984`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.0006340000036288984, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392773896*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"2f1c6d47-dcb3-49da-99e4-b22f7e3581a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.0010379999948781915`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.0010379999948781915`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392776082*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"740733c6-e3ae-47d3-8c31-9e487ccbf833"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "9.000003046821803`*^-6", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 9.000003046821803*^-6, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392778262*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"a63f23f3-c49e-4c55-94ad-1e62aee5f155"],

Cell[BoxData[
 StyleBox["\<\"Conformally Flat\"\>",
  StripOnInput->False,
  FontSize->20,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392780422*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"e7be6d03-ad88-4ab6-82e5-1c22a6c1a1e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.00003899999865097925`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.00003899999865097925, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392782549*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"9e134dfb-e28c-4d53-8c44-9ef65ba5dfd9"],

Cell[BoxData[
 StyleBox["\<\"Einstein Space\"\>",
  StripOnInput->False,
  FontSize->20,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{
  3.884841525541013*^9, 3.8848487409951143`*^9, 3.884850602130747*^9, 
   3.884850734953475*^9, {3.884851153661335*^9, 3.8848511706438837`*^9}, 
   3.88485721573523*^9, 3.8849263727258043`*^9, 3.884927392784721*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"8546a913-a0f3-4476-accc-3352420c3020"]
}, Open  ]],

Cell[BoxData["\<\"All tasks completed in 0.010266 seconds\"\>"], "Output",
 CellChangeTimes->{
  3.8848415257176733`*^9, 3.8848487411544113`*^9, 3.8848506022921457`*^9, 
   3.884850735116596*^9, {3.884851153825574*^9, 3.884851170815445*^9}, 
   3.884857215828341*^9, 3.88492637276297*^9, 3.884927392786787*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"a4ab363a-cfdb-4df6-9a9d-f7348014a064"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{
    RowBox[{"-", "3"}], "/", 
    RowBox[{"L", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884857323815983*^9, 3.8848573268933992`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"983ce390-3376-4a36-a196-fe91dd103409"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Bondi metric: CHECKED", "Section",
 CellChangeTimes->{{3.7578329456707773`*^9, 3.75783294774978*^9}, 
   3.7658568632691793`*^9, {3.884848968786993*^9, 3.884848979092203*^9}, 
   3.8848511664324837`*^9, 3.884928858811995*^9, {3.8849288916353483`*^9, 
   3.8849288926483917`*^9}, 
   3.88492897092327*^9},ExpressionUUID->"61eeb320-b0af-4f57-bf49-\
0e5d7bec70a9"],

Cell[CellGroupData[{

Cell["Boundary gauge fixing", "Subsection",
 CellChangeTimes->{{3.884839760924884*^9, 
  3.8848397672772923`*^9}},ExpressionUUID->"501723c5-f47e-4587-8c2c-\
a47f945fb5a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]0", "[", 
   RowBox[{"t_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0z", "[", 
   RowBox[{"t_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0bz", "[", 
   RowBox[{"t_", ",", "z_", ",", "bz_"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.884839696917285*^9, 3.8848397306325703`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"f47f633b-95de-48ce-878e-0e0e45970493"]
}, Closed]],

Cell[CellGroupData[{

Cell["Subleading Bondi quantities", "Subsection",
 CellChangeTimes->{{3.884839760924884*^9, 3.8848397672772923`*^9}, {
  3.884842961229121*^9, 3.8848429647796993`*^9}, {3.884848748230728*^9, 
  3.8848487489305353`*^9}},ExpressionUUID->"2350976a-f87c-499f-8ef1-\
d90e19468054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ll", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Det", "[", "qdd", "]"}], "]"}], ",", "u"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8848436914130898`*^9, 3.8848437228355827`*^9}, {
  3.884843757943207*^9, 3.8848437767135878`*^9}, {3.8848572658785057`*^9, 
  3.8848572659600267`*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"92c90698-71ab-4e1c-bfb8-cf784bafca9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"tu_", ",", "tz_", ",", "tbz_"}], "]"}], ":=", 
  RowBox[{"ll", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "->", " ", "tu"}], ",", 
     RowBox[{"z", "->", " ", "tz"}], ",", 
     RowBox[{"bz", "->", " ", "tbz"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8848437330574903`*^9, 3.884843754966765*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"77d32c7f-64f5-4d0b-8f4f-f147f7afa6a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cdd", " ", "=", 
    RowBox[{
     RowBox[{"3", "/", "\[CapitalLambda]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"qdd", ",", "u"}], "]"}], "-", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "qdd"}]}], ")"}]}]}], 
   ";"}], " "}]], "Input",
 CellChangeTimes->{{3.884857270129447*^9, 3.884857271808569*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"543619e5-b413-4dec-aeb3-09d74cd20a07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr", "[", 
   RowBox[{"qUU", ".", "Cdd"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8848436653043528`*^9, 3.884843675408185*^9}, {
  3.884857273684518*^9, 3.884857273797202*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"1e58afd9-7804-4990-8957-b0b6c27c654e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8848436714385033`*^9, 3.884843675607185*^9}, {
   3.884843760756589*^9, 3.884843778739636*^9}, 3.884848752239067*^9, 
   3.884850742308404*^9, {3.88485117091718*^9, 3.884851192940336*^9}, 
   3.8848572229079437`*^9, 3.884857273992461*^9, 3.884857416203343*^9, 
   3.884858048913566*^9, 3.884926379557435*^9, 3.884927396093822*^9, 
   3.884928768847045*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"236c74b4-6e8e-45c1-b6bb-84e91e69926a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cddjd", "=", 
   RowBox[{"covD", "[", 
    RowBox[{"Cdd", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CddjU", "=", 
   RowBox[{"Cddjd", " ", ".", " ", "qUU"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DivCd", "=", 
   RowBox[{"Contract", "[", 
    RowBox[{"CddjU", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DivCU", "=", 
   RowBox[{"qUU", ".", "DivCd"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CUU", "=", 
   RowBox[{
    RowBox[{"qUU", ".", "Cdd", ".", "qUU"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C2", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"CUU", ".", "Cdd"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8848430619985743`*^9, 3.884843104393997*^9}, {
  3.884843137678549*^9, 3.884843137839891*^9}, {3.884843357955401*^9, 
  3.884843364312777*^9}, {3.884857276556036*^9, 3.884857278686742*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"ed03938c-8d50-47e9-8d9a-713ef9e54639"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ddd", "=", 
   RowBox[{
    RowBox[{"1", "/", "4"}], " ", "qdd", " ", "C2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Edd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]zz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", 
        RowBox[{"\[ScriptCapitalE]zbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]zbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", 
        RowBox[{"\[ScriptCapitalE]bzbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "}"}]}], ";"}],
   " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Edd", "=", 
   RowBox[{"Edd", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"Edd", " ", ".", " ", "gUU"}], "]"}], "==", " ", "0"}], ",", 
       RowBox[{"\[ScriptCapitalE]bzbz", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fdd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fzz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", 
        RowBox[{"Fzbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fzbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", 
        RowBox[{"Fbzbz", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAB", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], "qdd"}], "+", 
    RowBox[{"r", " ", "Cdd"}], "+", "Ddd", "+", 
    RowBox[{
     FractionBox["1", "r"], "Edd"}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], "Fdd"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.884843120578578*^9, 3.884843148115019*^9}, {
  3.884843209832995*^9, 3.8848432106997538`*^9}, {3.884843287528404*^9, 
  3.884843287768029*^9}, {3.884848628136989*^9, 3.884848646525484*^9}, {
  3.884857281182193*^9, 3.884857281292684*^9}, {3.884927435861012*^9, 
  3.884927437233162*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"fdcd0017-0e22-43a7-8572-18623880e403"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Nz", "[", 
      RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", 
     RowBox[{"Nbz", "[", 
      RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NU", "=", 
   RowBox[{"gUU", ".", "Nd"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8848434055287447`*^9, 3.8848434296469193`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"2924a40b-d703-4d98-81b2-971500c0e0b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Power", " ", "series", " ", "for", " ", 
    RowBox[{"U", "^", "A"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U0U", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U1U", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2U", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], " ", "DivCU"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U3U", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}], "NU"}], "-", 
      RowBox[{
       RowBox[{"2", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", 
         RowBox[{"CUU", " ", ".", "DivCd"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4U", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"U4z", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}], ",", " ", 
       RowBox[{"U4bz", "[", 
        RowBox[{"u", ",", " ", "z", ",", " ", "bz"}], "]"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UU", "=", 
     RowBox[{"U0U", "+", 
      RowBox[{
       FractionBox["1", "r"], "U1U"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], "U2U"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "3"]], "U3U"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "4"]], "U4U"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7578288071500273`*^9, 3.757828939668242*^9}, 
   3.7578289747649283`*^9, {3.757829249922041*^9, 3.7578292814523277`*^9}, {
   3.757920784690653*^9, 3.757920808316351*^9}, 3.7636111604182243`*^9, {
   3.884843325707016*^9, 3.884843399251377*^9}, {3.8848434329211397`*^9, 
   3.884843450815278*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"b3ef3ac1-acce-479b-a3a4-ab0c610eece0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Power", " ", "series", " ", "for", " ", "Vr"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vr2", "=", 
     RowBox[{"\[CapitalLambda]", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vr1", "[", 
     RowBox[{"u_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"l", "[", 
      RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vr0", "[", 
     RowBox[{"u_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"R", "+", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "/", "8"}], " ", "C2"}]}], ")"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vr", "=", 
     RowBox[{
      RowBox[{"Vr2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       RowBox[{"Vr1", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}], " ", "r"}], "+", " ", 
      RowBox[{"Vr0", "[", 
       RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "+", 
      RowBox[{"2", " ", 
       FractionBox[
        RowBox[{"M", "[", 
         RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "r"]}], "+", 
      RowBox[{
       RowBox[{"subVr", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "/", 
       RowBox[{"r", "^", "2"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7578289882128305`*^9, 3.7578291260761833`*^9}, {
   3.757829680997877*^9, 3.757829684917636*^9}, {3.75784525952927*^9, 
   3.757845260707382*^9}, {3.757920751099407*^9, 3.757920775906226*^9}, {
   3.757920821299816*^9, 3.757920828893114*^9}, 3.7636111740162773`*^9, {
   3.7636113070401173`*^9, 3.763611328966157*^9}, {3.765857026622918*^9, 
   3.765857028318549*^9}, {3.7674496191826777`*^9, 3.767449621833234*^9}, {
   3.7674991836837616`*^9, 3.7674991938104825`*^9}, {3.884840374740417*^9, 
   3.8848404199814873`*^9}, 3.884842998208056*^9, {3.88484347443978*^9, 
   3.884843476572617*^9}, {3.884843508273005*^9, 3.8848435489374*^9}, {
   3.8848494719059258`*^9, 3.884849479651919*^9}, 3.884858042740717*^9, 
   3.884928700270941*^9},
 CellLabel->
  "In[406]:=",ExpressionUUID->"28875c5c-680c-43bd-acd2-3b0962ee1caa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Power", " ", "series", " ", "for", " ", "\[Beta]"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]2", "[", 
     RowBox[{"u_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "32"}], " ", "C2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]4", "[", 
     RowBox[{"u_", ",", "z_", ",", "bz_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "32"}], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"Edd", " ", ".", " ", "CUU"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "128"}], " ", 
      RowBox[{"C2", "^", "2"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{
      RowBox[{"\[Beta]0", "[", 
       RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], 
       RowBox[{"\[Beta]2", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "4"]], 
       RowBox[{"\[Beta]4", "[", 
        RowBox[{"u", ",", "z", ",", "bz"}], "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.757829142710127*^9, 3.7578292067896585`*^9}, {
   3.757829303895852*^9, 3.757829320035345*^9}, 3.7636112249671855`*^9, 
   3.763611421592078*^9, {3.765857036670563*^9, 3.765857036831725*^9}, {
   3.884848804823041*^9, 3.8848488648269176`*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"a4ecb39d-c247-410e-b291-cce412b14d76"]
}, Closed]],

Cell[CellGroupData[{

Cell["Bondi metric", "Subsection",
 CellChangeTimes->{{3.884850992904676*^9, 
  3.884850995233697*^9}},ExpressionUUID->"3c507d93-0983-4666-88f7-\
7373e717a01b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gddBondi", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Exp2\[Beta]", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"2", " ", "\[Beta]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"Exp2\[Beta]", " ", "Vr"}], "+", 
    RowBox[{"UU", " ", ".", " ", "gAB", " ", ".", " ", "UU"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "=", " ", 
   RowBox[{"-", "Exp2\[Beta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", " ", 
   RowBox[{"-", "Exp2\[Beta]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"gAB", " ", ".", " ", "UU"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"gAB", " ", ".", " ", "UU"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"gAB", " ", ".", " ", "UU"}]}], ")"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "4"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"gAB", " ", ".", " ", "UU"}]}], ")"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "=", 
   RowBox[{"gAB", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "4"}], "]"}], "]"}], "=", 
   RowBox[{"gAB", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "3"}], "]"}], "]"}], "=", 
   RowBox[{"gAB", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddBondi", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], "=", 
   RowBox[{"gAB", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8848390253072166`*^9, 3.884839058082716*^9}, {
  3.884839093635865*^9, 3.884839217755884*^9}, {3.884839371985581*^9, 
  3.884839381807829*^9}, {3.884849584140712*^9, 3.8848496042250757`*^9}, {
  3.8848506806406393`*^9, 3.88485068346266*^9}, {3.8848509576780987`*^9, 
  3.884850988885936*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"0aaaab49-6fdf-411c-8905-5d8f1949497b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Check that it obeys Einstein\[CloseCurlyQuote]s equations up to subleading \
orders\
\>", "Subsection",
 CellChangeTimes->{{3.884850992904676*^9, 3.884850995233697*^9}, {
  3.884927539818272*^9, 
  3.884927553213562*^9}},ExpressionUUID->"51a430e2-8862-455f-a950-\
4cbfdf14515b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Or1", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"1", "/", "r"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884926557808831*^9, 3.88492657874522*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"64c0c364-78c3-4874-9944-790c6feaeab6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubleadingBondimetric", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"r", "^", "3"}]}], " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"1", "/", "r"}], ",", "r", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"1", "/", "r"}], ",", "r", ",", "r"}], "}"}]}], "]"}], " ", 
   "Or1"}]}]], "Input",
 CellChangeTimes->{{3.884926650836937*^9, 3.884926716595706*^9}, {
   3.884926772020319*^9, 3.88492683697023*^9}, {3.884926936091518*^9, 
   3.884926936522225*^9}, {3.884927303567596*^9, 3.884927311319618*^9}, 
   3.8849275187689466`*^9},
 CellLabel->
  "In[427]:=",ExpressionUUID->"b63d3b66-a5d5-4391-9cd5-60bc36056b64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8849267030121593`*^9, 3.884926716841112*^9}, {
   3.884926774783905*^9, 3.8849268372396107`*^9}, 3.8849269368501377`*^9, {
   3.8849273041433773`*^9, 3.884927313305203*^9}, 3.884927449378714*^9, 
   3.884927518972967*^9, 3.884928768918332*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"3d492335-868c-42c2-bd6e-26f555964846"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gBondisubdd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"gddBondi", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qzz", "->", " ", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "z", ",", "bz"}], "}"}], ",", 
           RowBox[{
            RowBox[{"u", "^", "3"}], " ", 
            RowBox[{"bz", "/", "z"}]}]}], "]"}]}], ",", 
        RowBox[{"qbzbz", "->", " ", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "z", ",", "bz"}], "}"}], ",", 
           RowBox[{
            RowBox[{"u", "^", "4"}], " ", 
            RowBox[{
             RowBox[{"bz", "^", "2"}], "/", 
             RowBox[{"z", "^", "2"}]}]}]}], "]"}]}]}], "}"}]}], ")"}], "+", 
    "SubleadingBondimetric"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884926495146432*^9, 3.884926540745229*^9}, {
   3.884926707685211*^9, 3.8849267273637457`*^9}, 3.884927298033675*^9},
 CellLabel->
  "In[428]:=",ExpressionUUID->"906ed7b2-eee8-4557-b6f7-1ed86cd2c649"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeEinstein", "[", 
   RowBox[{"g0dd_", ",", "transCoord_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "g0UU", ",", "Ddgdd", ",", "\[CapitalGamma]ddd", ",", 
      "\[CapitalGamma]Udd", ",", "\[CapitalGamma]d", ",", 
      "Dd\[CapitalGamma]Udd", ",", "R0dd", ",", "dim"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dim", "=", 
      RowBox[{"Length", "[", "transCoord", "]"}]}], ";", 
     RowBox[{"g0UU", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Inverse", "[", "g0dd", "]"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      SuperscriptBox["g", "\[Mu]\[Nu]"], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Ddgdd", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"g0dd", ",", 
           RowBox[{"transCoord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Mu]"], 
       SubscriptBox["g", "\[Nu]\[Lambda]"]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]ddd", " ", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"Ddgdd", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
          RowBox[{"Transpose", "[", 
           RowBox[{"Ddgdd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
          "Ddgdd"}], ")"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Christoffel", " ", "ddd"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]Udd", " ", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"g0UU", " ", ".", " ", "\[CapitalGamma]ddd"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Christoffel", " ", "Udd"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]d", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "j", ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Trace", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Dd\[CapitalGamma]Udd", " ", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[CapitalGamma]Udd", ",", 
          RowBox[{"transCoord", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Derivative", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"R0dd", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Dd\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "k", ",", "i", ",", "j"}], "]"}], "]"}], "-", 
           RowBox[{"Dd\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "k", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"\[CapitalGamma]d", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"\[CapitalGamma]Udd", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalGamma]Udd", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "w", ",", "i"}], "]"}], "]"}], 
              RowBox[{"\[CapitalGamma]Udd", "[", 
               RowBox[{"[", 
                RowBox[{"w", ",", "k", ",", "j"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{"R0dd", "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"R0dd", " ", ".", " ", "g0UU"}], "]"}], "g0dd"}], "+", 
       RowBox[{"\[CapitalLambda]", " ", "g0dd"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.884927007498156*^9, 3.884927186414399*^9}, {
  3.884927224072093*^9, 3.88492728450887*^9}, {3.88492732535913*^9, 
  3.884927328867044*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"247322fc-9fb8-4302-8f69-46bd916507d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeEinstein", "[", 
  RowBox[{"gBondisubdd", ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "z", ",", "bz"}], "}"}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "/", 
    RowBox[{"L", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88492716952491*^9, 3.884927182641151*^9}, {
  3.8849272756124887`*^9, 3.884927281171418*^9}, {3.884927486950212*^9, 
  3.8849275146259117`*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"70415ad6-3bf3-47d5-bcfb-db46a27ef60e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "6"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 6, 6, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "4"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 4, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "r"], "]"}], "2"],
      SeriesData[$CellContext`r, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8849272854845133`*^9, 3.8849273306044073`*^9}, 
   3.88492745315441*^9, {3.884927497993078*^9, 3.884927521042502*^9}, 
   3.884928769131381*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"426a316d-d837-4a12-afed-6e9dd1430d64"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Fefferman-Graham metric: CHECKED", "Section",
 CellChangeTimes->{{3.775900736735003*^9, 3.7759007446097417`*^9}, {
   3.884928924369738*^9, 3.884928934015192*^9}, 
   3.884928969924139*^9},ExpressionUUID->"e927f60e-5461-409d-838f-\
0100203cc92a"],

Cell[CellGroupData[{

Cell["g0ab and g2ab", "Subsection",
 CellChangeTimes->{{3.775903471810939*^9, 3.7759034978930025`*^9}, {
  3.884840869219152*^9, 
  3.88484087888638*^9}},ExpressionUUID->"708b5043-630a-4193-aec7-\
a05554367403"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coordFG", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "z", ",", "bz"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884850435706159*^9, 3.884850466339797*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"1f3adb08-143e-4857-895f-7000c5f5f5e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0ab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["\[CapitalLambda]", "3"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"qzz", "[", 
        RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"qbzbz", "[", 
        RowBox[{"t", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884849771429392*^9, 3.884849779653302*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"4d33a97d-c1ac-4a17-b69a-8a69cf3a2948"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "1.", " ", "Compute", " ", "Ricci", " ", "tensor", " ", "associated", " ", 
    "to", " ", "g0ab"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transCoord", "=", 
     RowBox[{"{", 
      RowBox[{"t", ",", "z", ",", "bz"}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"g0UU", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Inverse", "[", "g0ab", "]"}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     SuperscriptBox["g", "\[Mu]\[Nu]"], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Ddgdd", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"g0ab", ",", 
          RowBox[{"transCoord", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "\[Mu]"], 
      SubscriptBox["g", "\[Nu]\[Lambda]"]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalGamma]ddd", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"Ddgdd", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Ddgdd", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", "Ddgdd"}],
         ")"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Christoffel", " ", "ddd"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"\[CapitalGamma]Udd", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"g0UU", " ", ".", " ", "\[CapitalGamma]ddd"}], "]"}]}], ";", 
    " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Christoffel", " ", "Udd"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"\[CapitalGamma]d", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[CapitalGamma]Udd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "j", ",", "i"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Trace", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Dd\[CapitalGamma]Udd", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[CapitalGamma]Udd", ",", 
         RowBox[{"transCoord", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Derivative", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"R0dd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Dd\[CapitalGamma]Udd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k", ",", "i", ",", "j"}], "]"}], "]"}], "-", 
          RowBox[{"Dd\[CapitalGamma]Udd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k", ",", "k", ",", "j"}], "]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[CapitalGamma]d", "[", 
            RowBox[{"[", "k", "]"}], "]"}], 
           RowBox[{"\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalGamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "w", ",", "i"}], "]"}], "]"}], 
             RowBox[{"\[CapitalGamma]Udd", "[", 
              RowBox[{"[", 
               RowBox[{"w", ",", "k", ",", "j"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7579249564463215`*^9, 3.757924996800068*^9}, {
  3.7579276368102007`*^9, 3.757927679002714*^9}, {3.7582035804285393`*^9, 
  3.758203584597327*^9}, {3.7651016981593423`*^9, 3.765101705974427*^9}, {
  3.765866259176882*^9, 3.7658662631837244`*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"10661788-3fec-48df-ae20-ba5f35860b65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.001405`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7582035879249783`*^9, 3.7582066626080313`*^9, 3.758207177495323*^9, 
   3.7582077004880686`*^9, 3.758279567205841*^9, 3.758279657148635*^9, 
   3.7582817590290008`*^9, 3.7583424282685046`*^9, 3.765101614707988*^9, 
   3.765101707317865*^9, 3.765106674455801*^9, 3.7651073819109325`*^9, 
   3.7651215043517838`*^9, 3.7651670667327275`*^9, 3.765276538225887*^9, 
   3.7653463554848156`*^9, 3.7655489194973826`*^9, 3.7655491343376317`*^9, 
   3.7658662692575507`*^9, 3.7658670228050957`*^9, 3.76744625524203*^9, 
   3.767446637234264*^9, 3.767452363342289*^9, 3.767499288708688*^9, 
   3.7675387067306185`*^9, 3.767599330921071*^9, 3.776097605312708*^9, 
   3.776097866618545*^9, 3.77614763990026*^9, 3.884839918730637*^9, 
   3.884849305504157*^9, 3.884849805099965*^9, {3.884850500344412*^9, 
   3.884850530012309*^9}, 3.884850582419533*^9, 3.884850612669882*^9, 
   3.8848507504775867`*^9, 3.884851202610474*^9, 3.8848573647263603`*^9, 
   3.884927566105382*^9, 3.8849276895387287`*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"8e869903-3073-4006-954a-273c0cc49467"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "2.", " ", "Compute", " ", "Ricci", " ", "scalar", " ", "associated", " ", 
    "to", " ", "g0ab"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R0", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{"R0dd", ".", "g0UU"}], "]"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[296]:=",ExpressionUUID->"090c63ae-85a1-450d-b745-7a93a261939f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"3.", " ", "Compute", " ", "expected", " ", "g2ab"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g2ab", "=", 
    RowBox[{
     RowBox[{
      FractionBox["3", "\[CapitalLambda]"], 
      RowBox[{"(", " ", 
       RowBox[{"R0dd", "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "R0", " ", "g0ab"}]}], ")"}]}], "//", 
     "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.765866336880473*^9, 3.7658663467429457`*^9}, {
   3.767452370604285*^9, 3.767452377193618*^9}, 3.7761476472911196`*^9, {
   3.884840796734404*^9, 3.884840797888708*^9}, {3.884860192113678*^9, 
   3.884860195541765*^9}, {3.884860238207283*^9, 3.884860240123672*^9}, 
   3.884926319294463*^9},
 CellLabel->
  "In[297]:=",ExpressionUUID->"2b336165-9e8c-4645-83e3-9b640fe4d126"]
}, Closed]],

Cell[CellGroupData[{

Cell["g3ab ", "Subsection",
 CellChangeTimes->{{3.7759035031126375`*^9, 3.7759035289668827`*^9}, 
   3.88484088227843*^9},ExpressionUUID->"2f2aa87c-a7cb-4dda-a56a-\
988be539334e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[CapitalLambda]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "16"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"C2", ",", "u"}], "]"}], "+", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "C2"}]}], ")"}]}]}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.776097880580101*^9, 3.776097941129832*^9}, {
  3.7760984258644857`*^9, 3.7760984294908295`*^9}, {3.8848499064090977`*^9, 
  3.8848499228731203`*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"5d37b9b9-9ad4-4335-8951-6e3b8796f367"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DivNtilded", "=", 
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"covD", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Cdd", ",", "u"}], "]"}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"l", "[", 
          RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "Cdd"}]}], "]"}], ".", 
      "qUU"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N\[CapitalLambda]d", "=", 
   RowBox[{
    RowBox[{"Nd", "-", 
     RowBox[{
      FractionBox["3", 
       RowBox[{"2", "\[CapitalLambda]"}]], "DivNtilded"}], "-", 
     RowBox[{
      FractionBox["3", "4"], 
      RowBox[{"covD", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "\[CapitalLambda]"], "R"}], "-", 
        RowBox[{
         FractionBox["3", "8"], "C2"}]}], "]"}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.776097966916714*^9, 3.776097980914076*^9}, {
   3.7760982568421626`*^9, 3.776098261470731*^9}, {3.776098422284957*^9, 
   3.7760984325154443`*^9}, {3.884849750950962*^9, 3.8848497581254473`*^9}, 
   3.8848499518790894`*^9},
 CellLabel->
  "In[299]:=",ExpressionUUID->"5a1e91d8-24fb-4e63-96f5-001073c63f1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D2Csymdd", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"covD", "[", "DivCd", "]"}], "+", 
      RowBox[{"Transpose", "[", 
       RowBox[{"covD", "[", "DivCd", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jdd", "=", 
   RowBox[{
    RowBox[{"-", "Edd"}], "-", 
    RowBox[{
     FractionBox["3", 
      SuperscriptBox["\[CapitalLambda]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Cdd", ",", "u"}], "]"}], "-", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"l", "[", 
            RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "Cdd"}]}], ",", "u"}], 
        "]"}], "-", 
       RowBox[{
        FractionBox["\[CapitalLambda]", "2"], "qdd", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"CUU", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"Cdd", ",", "u"}], "]"}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"l", "[", 
              RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "Cdd"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["3", 
      SuperscriptBox["\[CapitalLambda]", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"covD", "[", 
        RowBox[{"covD", "[", 
         RowBox[{"l", "[", 
          RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "]"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], "qdd", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"qUU", ".", 
          RowBox[{"covD", "[", 
           RowBox[{"covD", "[", 
            RowBox[{"l", "[", 
             RowBox[{"u", ",", "z", ",", "bz"}], "]"}], "]"}], "]"}]}], 
         "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "\[CapitalLambda]"], 
     RowBox[{"(", 
      RowBox[{"D2Csymdd", "-", 
       RowBox[{
        FractionBox["1", "2"], "qdd", " ", 
        RowBox[{"covDiv", "[", 
         RowBox[{"DivCU", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"Cdd", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["5", "16"], "C2"}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[CapitalLambda]"}]], "R"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.776098510210453*^9, 3.776098516961985*^9}, {
  3.776098644817475*^9, 3.776098768548729*^9}, {3.884850006907975*^9, 
  3.884850021556224*^9}, {3.884857795399857*^9, 3.884857797266674*^9}, {
  3.884927639222611*^9, 3.884927643424573*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"79790b72-4fd4-45a3-9a3a-416a922fd313"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g3ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "4"}], "3"], "M\[CapitalLambda]"}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "2"}], "3"], 
          RowBox[{"N\[CapitalLambda]d", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "2"}], "3"], 
          RowBox[{"N\[CapitalLambda]d", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "2"}], "3"], 
          RowBox[{"N\[CapitalLambda]d", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Jdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["2", "\[CapitalLambda]"], "M\[CapitalLambda]", " ", 
           RowBox[{"qdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Jdd", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["2", "\[CapitalLambda]"], "M\[CapitalLambda]", " ", 
           RowBox[{"qdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "2"}], "3"], 
          RowBox[{"N\[CapitalLambda]d", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Jdd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["2", "\[CapitalLambda]"], "M\[CapitalLambda]", " ", 
           RowBox[{"qdd", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"Jdd", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{
           FractionBox["2", "\[CapitalLambda]"], "M\[CapitalLambda]", " ", 
           RowBox[{"qdd", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]}], "}"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{"u", "->", " ", "t"}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7760983571109047`*^9, 3.7760984995635347`*^9}, 
   3.77609870343917*^9, {3.776098773870916*^9, 3.776098841549429*^9}, {
   3.776098894873603*^9, 3.7760989996446776`*^9}, {3.884850569752787*^9, 
   3.884850572604106*^9}, 3.884857460745068*^9, 3.884858183955411*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"c1ba5b7f-1b76-4250-ad42-c9dbcf942746"]
}, Closed]],

Cell[CellGroupData[{

Cell["FG metric", "Subsection",
 CellChangeTimes->{{3.8848496708676767`*^9, 
  3.884849673303512*^9}},ExpressionUUID->"9f20f396-0c80-439c-b520-\
0c6e0158ca5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gddFG", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gddFG", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"L", "^", "2"}], "/", 
    RowBox[{"\[Rho]", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gddFG", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", "+", "i"}], ",", 
        RowBox[{"1", "+", "j"}]}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"g0ab", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "/", 
       RowBox[{"\[Rho]", "^", "2"}]}], "+", 
      RowBox[{"g2ab", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"g3ab", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "\[Rho]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.884839538098134*^9, 3.884839552149081*^9}, {
   3.884839599649104*^9, 3.8848396501816177`*^9}, {3.884857497511718*^9, 
   3.8848575416190233`*^9}, {3.884858095000587*^9, 3.884858099463005*^9}, 
   3.884858182555711*^9},
 CellLabel->
  "In[304]:=",ExpressionUUID->"9f2eb405-a76c-44c0-ad80-75fe62adff23"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Check that it obeys Einstein\[CloseCurlyQuote]s equations up to subleading \
orders\
\>", "Subsection",
 CellChangeTimes->{{3.884850992904676*^9, 3.884850995233697*^9}, {
  3.884927539818272*^9, 
  3.884927553213562*^9}},ExpressionUUID->"c239ed67-e983-45aa-aa27-\
7afe60d21592"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O\[Rho]1", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"1", "/", "\[Rho]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", "0", ",", "0"}], "}"}]}], "]"}], "-", 
   RowBox[{"1", "/", "\[Rho]"}]}]}]], "Input",
 CellChangeTimes->{{3.884926557808831*^9, 3.88492657874522*^9}, {
  3.884927722038361*^9, 3.8849277485155497`*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"2bce760b-a9a4-4479-bbef-f0e388ed5556"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Rho]", "]"}], "1"],
  SeriesData[$CellContext`\[Rho], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.884927743530264*^9, 3.884927749091655*^9}},
 CellLabel->
  "Out[308]=",ExpressionUUID->"73ae9682-219b-4955-8d27-4c915b2493d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SubleadingFGMetric", "=", 
  RowBox[{
   RowBox[{"\[Rho]", "^", "1"}], " ", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], " ", 
   "O\[Rho]1"}]}]], "Input",
 CellChangeTimes->{{3.884926650836937*^9, 3.884926716595706*^9}, {
   3.884926772020319*^9, 3.88492683697023*^9}, {3.884926936091518*^9, 
   3.884926936522225*^9}, {3.884927303567596*^9, 3.884927311319618*^9}, 
   3.8849275187689466`*^9, {3.884927754390622*^9, 3.884927788717553*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"49ace24a-a5e5-4918-ac00-3d6ebf410372"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8849267030121593`*^9, 3.884926716841112*^9}, {
   3.884926774783905*^9, 3.8849268372396107`*^9}, 3.8849269368501377`*^9, {
   3.8849273041433773`*^9, 3.884927313305203*^9}, 3.884927449378714*^9, 
   3.884927518972967*^9, {3.884927784545404*^9, 3.884927788890902*^9}},
 CellLabel->
  "Out[310]=",ExpressionUUID->"a3ab13f3-2320-4651-8f16-eeeb6453ffb1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gFGsubdd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"gddFG", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qzz", "->", " ", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "z", ",", "bz"}], "}"}], ",", 
           RowBox[{
            RowBox[{"u", "^", "3"}], " ", 
            RowBox[{"bz", "/", "z"}]}]}], "]"}]}], ",", 
        RowBox[{"qbzbz", "->", " ", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", "z", ",", "bz"}], "}"}], ",", 
           RowBox[{
            RowBox[{"u", "^", "4"}], " ", 
            RowBox[{
             RowBox[{"bz", "^", "2"}], "/", 
             RowBox[{"z", "^", "2"}]}]}]}], "]"}]}]}], "}"}]}], ")"}], "+", 
    "SubleadingFGMetric"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884926495146432*^9, 3.884926540745229*^9}, {
   3.884926707685211*^9, 3.8849267273637457`*^9}, 3.884927298033675*^9, {
   3.884927797026951*^9, 3.8849278218311357`*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"031e945a-de6e-41b4-b753-d5bf8bc6d082"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeEinstein", "[", 
   RowBox[{"g0dd_", ",", "transCoord_", ",", "\[CapitalLambda]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "g0UU", ",", "Ddgdd", ",", "\[CapitalGamma]ddd", ",", 
      "\[CapitalGamma]Udd", ",", "\[CapitalGamma]d", ",", 
      "Dd\[CapitalGamma]Udd", ",", "R0dd", ",", "dim"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dim", "=", 
      RowBox[{"Length", "[", "transCoord", "]"}]}], ";", 
     RowBox[{"g0UU", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Inverse", "[", "g0dd", "]"}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      SuperscriptBox["g", "\[Mu]\[Nu]"], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Ddgdd", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"g0dd", ",", 
           RowBox[{"transCoord", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Mu]"], 
       SubscriptBox["g", "\[Nu]\[Lambda]"]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]ddd", " ", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"Ddgdd", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
          RowBox[{"Transpose", "[", 
           RowBox[{"Ddgdd", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
          "Ddgdd"}], ")"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Christoffel", " ", "ddd"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]Udd", " ", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"g0UU", " ", ".", " ", "\[CapitalGamma]ddd"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Christoffel", " ", "Udd"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]d", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "j", ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Trace", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Dd\[CapitalGamma]Udd", " ", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[CapitalGamma]Udd", ",", 
          RowBox[{"transCoord", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Derivative", " ", "of", " ", "Christoffel"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"R0dd", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Dd\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "k", ",", "i", ",", "j"}], "]"}], "]"}], "-", 
           RowBox[{"Dd\[CapitalGamma]Udd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k", ",", "k", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"\[CapitalGamma]d", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"\[CapitalGamma]Udd", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalGamma]Udd", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "w", ",", "i"}], "]"}], "]"}], 
              RowBox[{"\[CapitalGamma]Udd", "[", 
               RowBox[{"[", 
                RowBox[{"w", ",", "k", ",", "j"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{"R0dd", "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"R0dd", " ", ".", " ", "g0UU"}], "]"}], "g0dd"}], "+", 
       RowBox[{"\[CapitalLambda]", " ", "g0dd"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.884927007498156*^9, 3.884927186414399*^9}, {
  3.884927224072093*^9, 3.88492728450887*^9}, {3.88492732535913*^9, 
  3.884927328867044*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"48b93e04-84f6-40a1-a09b-3b31f06242c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeEinstein", "[", 
  RowBox[{"gFGsubdd", ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "t", ",", "z", ",", "bz"}], "}"}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "/", 
    RowBox[{"L", "^", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88492716952491*^9, 3.884927182641151*^9}, {
  3.8849272756124887`*^9, 3.884927281171418*^9}, {3.884927486950212*^9, 
  3.8849275146259117`*^9}, {3.88492782970177*^9, 3.884927853734267*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"d241583b-d5e4-42f2-b6c9-ac62fa353815"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8849272854845133`*^9, 3.8849273306044073`*^9}, 
   3.88492745315441*^9, {3.884927497993078*^9, 3.884927521042502*^9}, {
   3.884927833082382*^9, 3.8849278586030703`*^9}},
 CellLabel->
  "Out[315]=",ExpressionUUID->"8a35573e-efc1-4a19-b9a0-3c5824430f84"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3. Change of coordinates from Bondi to Fefferman-Graham: CHECKED\
\>", "Section",
 CellChangeTimes->{{3.88483839672412*^9, 3.884838403656575*^9}, {
  3.8848398467560377`*^9, 3.8848398506065273`*^9}, {3.88492894020154*^9, 
  3.884928965392844*^9}},ExpressionUUID->"47912f86-5a39-406d-82b7-\
79d94b08c4e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jac", "[", 
   RowBox[{"newcoord$_", ",", "OldInTermsNew_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"OldInTermsNew", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"newcoord$", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "newcoord$", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "newcoord$", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.816073394221507*^9, 3.8160734485944223`*^9}, {
  3.816073564043614*^9, 3.816073574926264*^9}, {3.88483891257924*^9, 
  3.884838925823629*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"10c78acd-1cba-495a-baa5-c926878641f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Chgtgdd", "[", 
   RowBox[{
   "gdd_", ",", "oldcoord$_", ",", "newcoord$_", ",", "OldInTermsNew_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"Jac", "[", 
     RowBox[{"newcoord$", ",", "OldInTermsNew"}], "]"}], "]"}], " ", ".", " ", 
   RowBox[{"(", 
    RowBox[{"gdd", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"oldcoord$", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"OldInTermsNew", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "newcoord$", "]"}]}], "}"}]}], "]"}]}], ")"}],
    " ", ".", " ", 
   RowBox[{"Jac", "[", 
    RowBox[{"newcoord$", ",", "OldInTermsNew"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.816063427658071*^9, 3.816063433916895*^9}, {
  3.816064000320849*^9, 3.816064025970216*^9}, {3.816073469546135*^9, 
  3.8160734974444437`*^9}, {3.816073592592367*^9, 3.816073604753983*^9}, {
  3.816073775233235*^9, 3.816073776646048*^9}, {3.884838931915254*^9, 
  3.884838952327982*^9}, {3.8848399596647167`*^9, 3.884839960097403*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"2b0e858c-d1ed-42e5-ba57-d9848a1187a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompCoordChgt", "[", 
   RowBox[{"coord2_", ",", "coord1To2_", ",", "coord2To3_"}], "]"}], ":=", 
  RowBox[{"coord1To2", "/.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"coord2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", " ", 
      RowBox[{"coord2To3", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "coord2", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.884838838451873*^9, 3.8848388800758657`*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"b98d2131-ba5e-4499-94d6-95ff468a1cdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Strategy", " ", ":", " ", 
    RowBox[{
     RowBox[{"start", " ", "from", " ", "Bondi"}], "-", 
     RowBox[{"Sachs", " ", "coordinates"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Bondi", "=", 
     RowBox[{"{", 
      RowBox[{"u", ",", "r", ",", "z", ",", "bz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"go", " ", "to", " ", "tortoise", " ", "coordinate"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tortoise", "=", 
     RowBox[{"{", 
      RowBox[{"t", ",", "rt", ",", "z", ",", "bz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "through", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ch1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", "rt"}], ",", 
       RowBox[{
        RowBox[{"-", "L"}], " ", 
        RowBox[{"Cot", "[", 
         FractionBox["rt", "L"], "]"}]}], ",", " ", "z", ",", " ", "bz"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "and", " ", "next", " ", "go", " ", "perturbatively", " ", "to", " ", 
     "FG", " ", "gauge"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FG", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", ",", " ", "t", ",", " ", "z", ",", " ", "bz"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"through", " ", "the", " ", "change"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ch2", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", " ", "+", " ", 
          RowBox[{
           RowBox[{"T2", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{
           RowBox[{"T3", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{
           RowBox[{"T4", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "4"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "/", "\[CapitalLambda]"}], ")"}], " ", 
           "\[Rho]"}], " ", "+", 
          RowBox[{
           RowBox[{"R2", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{
           RowBox[{"R3", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{
           RowBox[{"R4", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "4"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"z", " ", "+", 
          RowBox[{
           RowBox[{"Z2", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{
           RowBox[{"Z3", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{
           RowBox[{"Z4", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "4"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"bz", " ", "+", 
          RowBox[{
           RowBox[{"BZ2", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{
           RowBox[{"BZ3", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{
           RowBox[{"BZ4", "[", 
            RowBox[{"t", ",", "z", ",", "bz"}], "]"}], " ", 
           SuperscriptBox["\[Rho]", "4"]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7758974930360346`*^9, 3.775897618329625*^9}, {
   3.8848489276497517`*^9, 3.884848934876669*^9}, {3.884858465431098*^9, 
   3.884858515935808*^9}, 3.884858559039797*^9},
 CellLabel->
  "In[434]:=",ExpressionUUID->"1ddfd39c-36cd-4c5f-9665-ce190d18f04d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gddFG2", "=", 
   RowBox[{"Chgtgdd", "[", 
    RowBox[{"gddBondi", ",", "Bondi", ",", "FG", ",", 
     RowBox[{"CompCoordChgt", "[", 
      RowBox[{"Tortoise", ",", "ch1", ",", "ch2"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884838983187215*^9, 3.884838986220806*^9}, {
   3.884839436483266*^9, 3.884839492558199*^9}, {3.884839819164177*^9, 
   3.884839824703957*^9}, 3.884839945121279*^9, {3.884839980157735*^9, 
   3.884839982541656*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"2cab6867-e937-49d8-9eda-af1f9e6387a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZERO", "=", 
   RowBox[{"gddFG2", "-", "gddFG", "-", "SubleadingFGMetric"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.884839827331367*^9, 3.884839840352478*^9}, {
   3.8848399861180277`*^9, 3.8848399990086603`*^9}, {3.8848406156858273`*^9, 
   3.884840628658684*^9}, 3.884850700107293*^9, 3.884857564728559*^9, {
   3.884858690274827*^9, 3.884858691751727*^9}, {3.88492861016503*^9, 
   3.884928611869721*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"063fe7ba-cce8-481f-a038-7499b760a8db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Rho]", "^", "10"}], " ", 
             RowBox[{"ZERO", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ",", 
            RowBox[{"\[Rho]", "^", "9"}]}], "]"}], "==", " ", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T2", "[", 
          RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
         RowBox[{"R2", "[", 
          RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
         RowBox[{"Z2", "[", 
          RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
         RowBox[{"BZ2", "[", 
          RowBox[{"t", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Rho]", "^", "10"}], " ", 
                 RowBox[{"ZERO", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ",", 
                RowBox[{"\[Rho]", "^", "10"}]}], "]"}], "==", " ", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"T3", "[", 
              RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
             RowBox[{"R3", "[", 
              RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
             RowBox[{"Z3", "[", 
              RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
             RowBox[{"BZ3", "[", 
              RowBox[{"t", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "]"}], 
         "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", 
        RowBox[{"D", "[", 
         RowBox[{"sol2", ",", "t"}], "]"}]}], "/.", 
       RowBox[{"D", "[", 
        RowBox[{"sol2", ",", "z"}], "]"}]}], "/.", 
      RowBox[{"D", "[", 
       RowBox[{"sol2", ",", "bz"}], "]"}]}], "/.", "sol2"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "^", "10"}], " ", 
                    RowBox[{"ZERO", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], ",", 
                    RowBox[{"\[Rho]", "^", "11"}]}], "]"}], "==", " ", "0"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"T4", "[", 
                  RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
                 RowBox[{"R4", "[", 
                  RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
                 RowBox[{"Z4", "[", 
                  RowBox[{"t", ",", "z", ",", "bz"}], "]"}], ",", 
                 RowBox[{"BZ4", "[", 
                  RowBox[{"t", ",", "z", ",", "bz"}], "]"}]}], "}"}]}], "]"}],
              "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/.", 
            RowBox[{"D", "[", 
             RowBox[{"sol3", ",", "t"}], "]"}]}], "/.", 
           RowBox[{"D", "[", 
            RowBox[{"sol3", ",", "z"}], "]"}]}], "/.", 
          RowBox[{"D", "[", 
           RowBox[{"sol3", ",", "bz"}], "]"}]}], "/.", "sol3"}], "/.", 
        RowBox[{"D", "[", 
         RowBox[{"sol2", ",", "t"}], "]"}]}], "/.", 
       RowBox[{"D", "[", 
        RowBox[{"sol2", ",", "z"}], "]"}]}], "/.", 
      RowBox[{"D", "[", 
       RowBox[{"sol2", ",", "bz"}], "]"}]}], "/.", "sol2"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88492803937246*^9, 3.884928183702072*^9}, {
  3.884928220510022*^9, 3.884928280677248*^9}, {3.88492849166574*^9, 
  3.8849285378474817`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"a7c37e2c-85e4-40de-a908-27b22cd1bc64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Allsol", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"sol2", ",", "sol3", ",", "sol4"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8849283219645557`*^9, 3.884928331554381*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"6d2ae7db-ab5c-4209-ac5e-c2a5237e7139"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ZERO", "/.", 
            RowBox[{"D", "[", 
             RowBox[{"Allsol", ",", "t", ",", "t"}], "]"}]}], "/.", 
           RowBox[{"D", "[", 
            RowBox[{"Allsol", ",", "z", ",", "t"}], "]"}]}], "/.", 
          RowBox[{"D", "[", 
           RowBox[{"Allsol", ",", "bz", ",", "t"}], "]"}]}], "/.", 
         RowBox[{"D", "[", 
          RowBox[{"Allsol", ",", "z", ",", "z"}], "]"}]}], "/.", 
        RowBox[{"D", "[", 
         RowBox[{"Allsol", ",", "bz", ",", "z"}], "]"}]}], "/.", 
       RowBox[{"D", "[", 
        RowBox[{"Allsol", ",", "bz", ",", "bz"}], "]"}]}], "/.", 
      RowBox[{"D", "[", 
       RowBox[{"Allsol", ",", "t"}], "]"}]}], "/.", 
     RowBox[{"D", "[", 
      RowBox[{"Allsol", ",", "z"}], "]"}]}], "/.", 
    RowBox[{"D", "[", 
     RowBox[{"Allsol", ",", "bz"}], "]"}]}], "/.", "Allsol"}], "]"}]], "Input",
 CellChangeTimes->{{3.884928315986266*^9, 3.8849284108813047`*^9}, {
   3.884928454764327*^9, 3.884928466403432*^9}, 3.884928777934394*^9},
 CellLabel->
  "In[449]:=",ExpressionUUID->"771eee2b-b7fb-4483-ad2e-f3004bae92c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
      SeriesData[$CellContext`\[Rho], 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8849283634842*^9, 3.8849283677032433`*^9}, 
   3.884928411692027*^9, 3.884928476203579*^9, 3.8849285430461082`*^9, 
   3.884928628139456*^9, {3.8849287732311068`*^9, 3.8849287785429993`*^9}},
 CellLabel->
  "Out[449]=",ExpressionUUID->"293e8377-40d1-4ec4-b194-35675112f577"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1583, 1073},
WindowMargins->{{Automatic, 216}, {Automatic, 0}},
Magnification:>1.15 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"EvaShogoki.nb",
ExpressionUUID->"4a7679c4-cffe-416f-b631-c1b002a197ea"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 179, 3, 34, "Input",ExpressionUUID->"b3869844-40fe-439f-ace7-f83f577bea34"],
Cell[CellGroupData[{
Cell[762, 27, 307, 5, 113, "Title",ExpressionUUID->"358b5a7f-948d-4901-a83f-1ef2d1e82eb3"],
Cell[1072, 34, 510, 11, 65, "Text",ExpressionUUID->"82372887-0c78-401b-b3e7-000d46b45a6b"],
Cell[CellGroupData[{
Cell[1607, 49, 367, 5, 77, "Section",ExpressionUUID->"e0569883-bb05-4ac5-9c49-75f035103402"],
Cell[CellGroupData[{
Cell[1999, 58, 160, 3, 62, "Subsection",ExpressionUUID->"3565fa22-5f56-43fe-953d-1a3c9a73edef"],
Cell[2162, 63, 3065, 72, 414, "Code",ExpressionUUID->"16b60063-884c-4e68-813c-c4efad05603f"],
Cell[5230, 137, 374, 9, 61, "Code",ExpressionUUID->"e284b429-9809-480b-9289-139628cab79b"],
Cell[5607, 148, 817, 19, 61, "Code",ExpressionUUID->"4280c15e-e32a-48bd-ab18-6fe715125879"],
Cell[6427, 169, 1334, 40, 62, "Code",ExpressionUUID->"b55380e4-d049-423f-8679-44eae6654dd8"],
Cell[7764, 211, 742, 21, 62, "Code",ExpressionUUID->"2fa681d7-3c6c-4905-a583-799ce7ba05b5"],
Cell[8509, 234, 1113, 31, 62, "Code",ExpressionUUID->"f7074093-a5b0-4ef8-b3f8-c22d710fa615"],
Cell[9625, 267, 5004, 151, 61, "Code",ExpressionUUID->"425f12fd-c9ac-4fc5-a158-685deb8f27e2"],
Cell[14632, 420, 576, 16, 62, "Code",ExpressionUUID->"6107e0d4-0bce-4d77-ae9c-f83cc44daea7"],
Cell[15211, 438, 2212, 62, 62, "Code",ExpressionUUID->"adac90b1-98e3-4a7c-8041-24a2bdaf6198"],
Cell[17426, 502, 1581, 45, 62, "Code",ExpressionUUID->"c19e1107-bd18-4f3b-ba99-aa121d01b505"],
Cell[19010, 549, 952, 30, 62, "Code",ExpressionUUID->"80768ed9-e069-4d1a-9e70-23ee9c96fe3a"],
Cell[19965, 581, 6648, 198, 62, "Code",ExpressionUUID->"7f086e29-944a-44ca-88b6-324edb6b8539"],
Cell[26616, 781, 2512, 72, 106, "Code",ExpressionUUID->"3e701a8e-d167-42e7-988c-176b638889d6"],
Cell[29131, 855, 1899, 54, 62, "Code",ExpressionUUID->"77dda217-f079-45ae-a9d4-5ce42a24ff05"],
Cell[31033, 911, 12220, 308, 128, "Code",ExpressionUUID->"29aec554-caaa-4ac5-b83b-67c5fb80e03b"],
Cell[43256, 1221, 298, 7, 62, "Code",ExpressionUUID->"7fd968a4-0ac7-4ea3-a38d-addad48f67b8"],
Cell[43557, 1230, 4757, 125, 122, "Code",ExpressionUUID->"bcf7e75c-4e7d-4662-ac39-1a92f3622cde"],
Cell[48317, 1357, 421, 11, 37, "Code",ExpressionUUID->"05faf677-6d77-4ea7-86c8-6b95eda79660"],
Cell[48741, 1370, 546, 14, 62, "Code",ExpressionUUID->"3d14b0a8-0337-4318-b13f-82e74473abf1"],
Cell[49290, 1386, 609, 17, 61, "Code",ExpressionUUID->"54be8b2f-08ae-431a-b9b1-dc92c446df35"],
Cell[49902, 1405, 720, 19, 62, "Code",ExpressionUUID->"9cf6bd7a-5614-4f1d-9c46-0a7d49798be6"],
Cell[50625, 1426, 591, 16, 61, "Code",ExpressionUUID->"5b7cd23f-607d-4e81-b749-b650cfc79620"],
Cell[51219, 1444, 2171, 64, 62, "Code",ExpressionUUID->"5cf95e26-d75e-49ba-b43d-8ccf04c8c222"],
Cell[53393, 1510, 1054, 32, 62, "Code",ExpressionUUID->"c77715f2-ce99-48e0-a71e-ec9bf07ac3e6"],
Cell[54450, 1544, 4641, 142, 61, "Code",ExpressionUUID->"62f591dc-5fff-4040-b68b-ec0f6fc7715c"],
Cell[59094, 1688, 1175, 33, 62, "Code",ExpressionUUID->"5d90b55f-fab1-4718-aab2-44b46d051494"],
Cell[60272, 1723, 459, 14, 62, "Code",ExpressionUUID->"3e209085-0b11-4d65-9fa1-d76de6ba4a67"],
Cell[60734, 1739, 16356, 489, 62, "Code",ExpressionUUID->"1e21bb96-6d75-4761-bf32-20c481c2c8e5"],
Cell[77093, 2230, 488, 15, 62, "Code",ExpressionUUID->"645fcf48-bd08-404c-b9e9-72cf25f15eb5"],
Cell[77584, 2247, 2608, 78, 62, "Code",ExpressionUUID->"7ed16318-9f83-4d68-8988-71934e50d596"],
Cell[80195, 2327, 383, 12, 62, "Code",ExpressionUUID->"bcb28f37-3c4a-41b8-8ab6-ec1668cecca1"],
Cell[80581, 2341, 972, 28, 62, "Code",ExpressionUUID->"00a7fd31-7b70-46c8-b370-39b7e7a42b43"],
Cell[81556, 2371, 2605, 74, 62, "Code",ExpressionUUID->"8db110d6-8d33-4ef1-9fa4-95a1056953e7"],
Cell[84164, 2447, 756, 23, 84, "Code",ExpressionUUID->"bf8ca705-9d15-4f75-988e-f555cd032abf"],
Cell[84923, 2472, 838, 24, 62, "Code",ExpressionUUID->"59e6b000-d3a1-4d8a-9662-a5f9a4a54bc1"],
Cell[85764, 2498, 502, 14, 62, "Code",ExpressionUUID->"b5d0cefb-ac00-4841-9a77-b6f2ce3d30c5"],
Cell[86269, 2514, 1619, 46, 62, "Code",ExpressionUUID->"ce6659c4-86f7-450e-8a2f-2c55049a3ac1"],
Cell[87891, 2562, 502, 14, 62, "Code",ExpressionUUID->"390e28b4-b024-466c-9472-eae543dbbbac"],
Cell[88396, 2578, 227, 5, 61, "Code",ExpressionUUID->"61d7a69c-0b69-493c-8185-4f1cefaa22f7"],
Cell[88626, 2585, 714, 22, 62, "Code",ExpressionUUID->"efb7f3b8-eb45-4104-9038-102feedb290d"],
Cell[89343, 2609, 975, 30, 62, "Code",ExpressionUUID->"1af0c38a-77ec-4402-8d9b-93bf5f7cdd09"],
Cell[90321, 2641, 2825, 76, 62, "Code",ExpressionUUID->"9c1b03fb-d2ec-47cf-be72-1ef36d9fbc5d"],
Cell[93149, 2719, 977, 30, 62, "Code",ExpressionUUID->"dea563a8-c7ef-4877-a4c0-d2157edd767b"],
Cell[94129, 2751, 320, 7, 61, "Code",ExpressionUUID->"8f1d0759-aa54-41a9-b898-405817b17ed7"],
Cell[94452, 2760, 5762, 186, 150, "Code",ExpressionUUID->"5a9bb929-d524-4db3-bafc-e6da3197d6e1"],
Cell[100217, 2948, 1287, 38, 62, "Code",ExpressionUUID->"524885ac-da75-4d50-b830-e62bc8cdee10"],
Cell[101507, 2988, 2306, 69, 62, "Code",ExpressionUUID->"fb5f52ce-400c-4d5e-a6a8-ab1f598095a3"],
Cell[103816, 3059, 396, 11, 62, "Code",ExpressionUUID->"dddbb9f1-93bd-44f3-b5f6-27c48ccdb167"],
Cell[104215, 3072, 400, 11, 62, "Code",ExpressionUUID->"c0263253-fa99-4d8d-9474-8c3610fef7e7"],
Cell[104618, 3085, 403, 12, 62, "Code",ExpressionUUID->"4e7e11d4-835d-4413-980e-c654c980e9c4"],
Cell[105024, 3099, 927, 29, 62, "Code",ExpressionUUID->"a5f1ac48-f980-4535-a472-92a0253a6336"],
Cell[105954, 3130, 1103, 36, 62, "Code",ExpressionUUID->"570882c4-0200-4760-9261-e73f82a1d694"],
Cell[107060, 3168, 2000, 57, 62, "Code",ExpressionUUID->"2562d375-d964-4974-b8e4-6a10004e5ba7"],
Cell[109063, 3227, 1444, 42, 62, "Code",ExpressionUUID->"d0b30263-8e16-4dcf-909a-62d370ff39de"],
Cell[110510, 3271, 245, 6, 62, "Code",ExpressionUUID->"1cb20f31-4d68-405b-bc0c-ce81185e1467"],
Cell[110758, 3279, 387, 10, 62, "Code",ExpressionUUID->"a76cdb12-20d9-49f5-8645-950bae97a2ca"],
Cell[111148, 3291, 1997, 55, 62, "Code",ExpressionUUID->"40bd8a4e-3698-4099-a461-5318df6f8467"],
Cell[113148, 3348, 1621, 45, 62, "Code",ExpressionUUID->"fa4be3dd-ce9b-4699-82b7-60471e737142"],
Cell[114772, 3395, 802, 23, 62, "Code",ExpressionUUID->"b80f065a-a9a4-430b-b33f-4a9442d2c7ab"],
Cell[115577, 3420, 438, 11, 62, "Code",ExpressionUUID->"af6a8ecd-67cd-4aec-b7b5-3ece6f1ef2e1"],
Cell[116018, 3433, 945, 24, 62, "Code",ExpressionUUID->"fc8e8997-c0bb-40a0-bbcc-02d7af69b7db"],
Cell[116966, 3459, 403, 11, 62, "Code",ExpressionUUID->"408cb4d1-2114-4104-8fd8-292277af857b"],
Cell[117372, 3472, 3035, 82, 62, "Code",ExpressionUUID->"8b29df34-42e7-4cfe-892d-7c7a73efa019"],
Cell[120410, 3556, 1359, 42, 62, "Code",ExpressionUUID->"c02d3562-7486-4022-ae78-cc0c5993bae2"],
Cell[121772, 3600, 1388, 45, 62, "Code",ExpressionUUID->"254729b3-cbb9-414e-bd37-1bd4121ea26b"],
Cell[123163, 3647, 253, 6, 61, "Code",ExpressionUUID->"2ab910a3-f30e-44eb-a149-19761b1e08a9"],
Cell[123419, 3655, 58675, 1466, 865, "Code",ExpressionUUID->"a1e431b0-0668-4b50-8f47-bb57956add3b"],
Cell[182097, 5123, 1235, 35, 70, "Code",ExpressionUUID->"7326cee5-e311-4ad0-8e6d-c849692b17ad"],
Cell[183335, 5160, 6522, 179, 70, "Code",ExpressionUUID->"4c98c33d-ec1c-4434-a524-d234d70f9abe"],
Cell[189860, 5341, 4349, 127, 70, "Code",ExpressionUUID->"a799cd0e-6914-4a86-a01a-9bc174c2f3bd"],
Cell[194212, 5470, 2283, 73, 62, "Code",ExpressionUUID->"cfc2e389-8700-452b-b29d-95f2125232ce"],
Cell[196498, 5545, 369, 10, 62, "Code",ExpressionUUID->"0f64bb7b-64fe-4eb8-be1f-1e47b055932c"],
Cell[196870, 5557, 1089, 31, 62, "Code",ExpressionUUID->"0c6cf8d5-29d2-4c95-bf45-2c1a41383da0"],
Cell[197962, 5590, 766, 22, 62, "Code",ExpressionUUID->"f90c14e3-2c5e-4f5f-810c-b027eda9ff08"],
Cell[198731, 5614, 766, 22, 62, "Code",ExpressionUUID->"c5abb8c9-ae18-4d8f-83a1-a64428295d5f"],
Cell[199500, 5638, 144, 2, 61, "Code",ExpressionUUID->"ba6204f4-8b7f-4541-b040-06c2087afaf8"],
Cell[199647, 5642, 3664, 98, 62, "Code",ExpressionUUID->"bf6e7490-4097-4207-bf29-ac6401d39a33"],
Cell[203314, 5742, 2147, 60, 62, "Code",ExpressionUUID->"6326714e-5185-4e1b-85ec-a81efcf34468"],
Cell[205464, 5804, 2737, 75, 62, "Code",ExpressionUUID->"fc6354a0-01b8-4c5a-a6ac-9cdc1c3429c7"],
Cell[208204, 5881, 2210, 62, 62, "Code",ExpressionUUID->"2e2d8766-639c-4023-8c9a-8d901800ca04"],
Cell[210417, 5945, 502, 16, 62, "Code",ExpressionUUID->"3f750659-a374-4caa-8d7b-75420e374519"],
Cell[210922, 5963, 754, 21, 62, "Code",ExpressionUUID->"0ba2ab63-297f-459b-b2fe-0cd5ea895a77"],
Cell[211679, 5986, 1485, 44, 62, "Code",ExpressionUUID->"d8fa868e-131b-49d7-8b71-b8de076b6148"],
Cell[213167, 6032, 429, 12, 61, "Code",ExpressionUUID->"0c77cd03-33b5-43e1-a119-802a4eb400b0"],
Cell[213599, 6046, 904, 26, 64, "Code",ExpressionUUID->"9f04aa2e-0e28-4799-b19b-6041ba28a0da"],
Cell[214506, 6074, 1804, 52, 62, "Code",ExpressionUUID->"f055cb26-0460-47c3-91bd-9bcfb059b6ac"],
Cell[216313, 6128, 2261, 65, 62, "Code",ExpressionUUID->"97d9ac44-418a-45ce-80de-97e245dd8c5f"],
Cell[218577, 6195, 3330, 88, 110, "Code",ExpressionUUID->"338d00dd-098b-4187-95d6-3b0a5b6a1de8"],
Cell[221910, 6285, 2466, 68, 62, "Code",ExpressionUUID->"e56860e3-269a-4b35-a7ed-363ef8b11c89"],
Cell[224379, 6355, 722, 20, 62, "Code",ExpressionUUID->"73e435d0-fa57-40ac-a424-2182a183b4b7"],
Cell[225104, 6377, 4471, 117, 194, "Code",ExpressionUUID->"de425f05-4ed2-49c0-84f2-c3b122cf1ab8"],
Cell[229578, 6496, 341, 9, 62, "Code",ExpressionUUID->"04ab631a-b212-4193-b064-5e1160637bbe"],
Cell[CellGroupData[{
Cell[229944, 6509, 586, 18, 62, "Code",ExpressionUUID->"fc4bdba5-7f32-4195-a9e5-cfa2e62f0067"],
Cell[230533, 6529, 598, 12, 70, "Message",ExpressionUUID->"9d4037c3-1010-45e9-b1e6-e52bc6a67a28"],
Cell[231134, 6543, 234, 3, 70, "Output",ExpressionUUID->"99216ac6-f024-4d3a-92ff-e9a34dd539cf"]
}, Open  ]],
Cell[231383, 6549, 785, 22, 62, "Code",ExpressionUUID->"6b84da50-6156-43e5-bf4e-235ac472e969"],
Cell[232171, 6573, 860, 23, 61, "Code",ExpressionUUID->"ee34c9cb-1c82-4d3b-9ae6-1979ddfaf0ee"],
Cell[233034, 6598, 1047, 30, 61, "Code",ExpressionUUID->"51b53f64-85ce-4c38-9ae3-c2ee7e8d3c9d"],
Cell[234084, 6630, 313, 9, 61, "Code",ExpressionUUID->"fa866855-e6c3-49d9-8be1-6641029d3cff"],
Cell[234400, 6641, 3544, 93, 62, "Code",ExpressionUUID->"d76dfd44-c1b8-4be1-9257-4ef47a0a893f"],
Cell[237947, 6736, 732, 22, 62, "Code",ExpressionUUID->"4229d336-b363-4c92-8c51-bac8dc725561"],
Cell[238682, 6760, 641, 20, 62, "Code",ExpressionUUID->"7bd126b2-83d5-4588-a3b2-49a8e9a6e51c"],
Cell[239326, 6782, 4819, 136, 62, "Code",ExpressionUUID->"23d638f3-23a3-4174-969c-5be014017182"],
Cell[244148, 6920, 3937, 111, 62, "Code",ExpressionUUID->"ea8996de-801c-4839-8c3c-d93f8ce6f215"],
Cell[CellGroupData[{
Cell[248110, 7035, 3777, 104, 62, "Code",ExpressionUUID->"ac579887-eb28-465a-8335-1a47d690e329"],
Cell[251890, 7141, 509, 11, 70, "Message",ExpressionUUID->"0d9e0eda-74fa-4a57-bce4-c51ef7f2d58c"]
}, Open  ]],
Cell[252414, 7155, 1679, 54, 61, "Code",ExpressionUUID->"2264a93d-14fe-4759-bc96-0ae1e0689ada"],
Cell[254096, 7211, 7036, 181, 64, "Code",ExpressionUUID->"ad7cecb5-7947-4bed-b899-6109fdc547bd"],
Cell[261135, 7394, 849, 26, 62, "Code",ExpressionUUID->"bb0a4887-bde6-4b36-aa89-a5496f4c3b1b"],
Cell[261987, 7422, 16751, 419, 132, "Code",ExpressionUUID->"06bd21ca-b633-45c6-8718-0f22ae4b1765"],
Cell[278741, 7843, 37924, 933, 132, "Code",ExpressionUUID->"cdc5ca91-435c-4a54-8a78-cd13e442a44c"],
Cell[316668, 8778, 385, 12, 61, "Code",ExpressionUUID->"950c1525-b97f-43ab-89d2-e21c68ebbbd3"],
Cell[317056, 8792, 677, 12, 61, "Code",ExpressionUUID->"63c9a2c3-4a90-4fde-a017-7d61b5f9d2ba"],
Cell[317736, 8806, 320, 8, 61, "Code",ExpressionUUID->"a83eba98-abcc-45eb-b1b7-b7e702c866be"]
}, Closed]],
Cell[CellGroupData[{
Cell[318093, 8819, 157, 3, 43, "Subsection",ExpressionUUID->"f6382f78-ba21-45e1-9751-0596243a3f8b"],
Cell[318253, 8824, 162, 4, 34, "Input",ExpressionUUID->"374d0a44-6276-4190-9942-c299c9a0105d"],
Cell[CellGroupData[{
Cell[318440, 8832, 1972, 51, 131, "Input",ExpressionUUID->"9e726b8a-616b-46e5-8ab4-eb7862d88cbb"],
Cell[CellGroupData[{
Cell[320437, 8887, 1313, 34, 45, "Print",ExpressionUUID->"0fe17dbe-8f13-476c-a61d-2b0177c25bf1"],
Cell[321753, 8923, 1106, 27, 29, "Print",ExpressionUUID->"4fe91826-cdaa-4a79-9b51-0ffde6d1d089"],
Cell[322862, 8952, 1369, 36, 71, "Print",ExpressionUUID->"02d88595-7075-447d-b195-af6661878651"],
Cell[324234, 8990, 600, 12, 29, "Print",ExpressionUUID->"db860398-eeb3-4202-ac6a-fe9f9720defb"],
Cell[324837, 9004, 607, 12, 29, "Print",ExpressionUUID->"f6d26fbf-ce75-4963-a8f5-1a875ab8da2c"],
Cell[325447, 9018, 620, 12, 29, "Print",ExpressionUUID->"8fd86295-67e2-4f94-8bbb-0283c071d7ad"],
Cell[326070, 9032, 620, 12, 29, "Print",ExpressionUUID->"2f1c6d47-dcb3-49da-99e4-b22f7e3581a6"],
Cell[326693, 9046, 605, 12, 29, "Print",ExpressionUUID->"740733c6-e3ae-47d3-8c31-9e487ccbf833"],
Cell[327301, 9060, 602, 12, 29, "Print",ExpressionUUID->"a63f23f3-c49e-4c55-94ad-1e62aee5f155"],
Cell[327906, 9074, 497, 12, 39, "Print",ExpressionUUID->"e7be6d03-ad88-4ab6-82e5-1c22a6c1a1e5"],
Cell[328406, 9088, 612, 12, 29, "Print",ExpressionUUID->"9e134dfb-e28c-4d53-8c44-9ef65ba5dfd9"],
Cell[329021, 9102, 495, 12, 39, "Print",ExpressionUUID->"8546a913-a0f3-4476-accc-3352420c3020"]
}, Open  ]],
Cell[329531, 9117, 393, 6, 39, "Output",ExpressionUUID->"a4ab363a-cfdb-4df6-9a9d-f7348014a064"]
}, Open  ]],
Cell[329939, 9126, 302, 8, 34, "Input",ExpressionUUID->"983ce390-3376-4a36-a196-fe91dd103409"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330290, 9140, 370, 6, 77, "Section",ExpressionUUID->"61eeb320-b0af-4f57-bf49-0e5d7bec70a9"],
Cell[CellGroupData[{
Cell[330685, 9150, 171, 3, 62, "Subsection",ExpressionUUID->"501723c5-f47e-4587-8c2c-a47f945fb5a3"],
Cell[330859, 9155, 521, 14, 83, "Input",ExpressionUUID->"f47f633b-95de-48ce-878e-0e0e45970493"]
}, Closed]],
Cell[CellGroupData[{
Cell[331417, 9174, 276, 4, 43, "Subsection",ExpressionUUID->"2350976a-f87c-499f-8ef1-d90e19468054"],
Cell[331696, 9180, 499, 14, 34, "Input",ExpressionUUID->"92c90698-71ab-4e1c-bfb8-cf784bafca9e"],
Cell[332198, 9196, 455, 12, 34, "Input",ExpressionUUID->"77d32c7f-64f5-4d0b-8f4f-f147f7afa6a3"],
Cell[332656, 9210, 524, 16, 34, "Input",ExpressionUUID->"543619e5-b413-4dec-aeb3-09d74cd20a07"],
Cell[CellGroupData[{
Cell[333205, 9230, 314, 7, 34, "Input",ExpressionUUID->"1e58afd9-7804-4990-8957-b0b6c27c654e"],
Cell[333522, 9239, 490, 8, 39, "Output",ExpressionUUID->"236c74b4-6e8e-45c1-b6bb-84e91e69926a"]
}, Open  ]],
Cell[334027, 9250, 1163, 33, 155, "Input",ExpressionUUID->"ed03938c-8d50-47e9-8d9a-713ef9e54639"],
Cell[335193, 9285, 2484, 71, 177, "Input",ExpressionUUID->"fdcd0017-0e22-43a7-8572-18623880e403"],
Cell[337680, 9358, 512, 15, 59, "Input",ExpressionUUID->"2924a40b-d703-4d98-81b2-971500c0e0b4"],
Cell[338195, 9375, 2133, 63, 201, "Input",ExpressionUUID->"b3ef3ac1-acce-479b-a3a4-ab0c610eece0"],
Cell[340331, 9440, 2307, 57, 151, "Input",ExpressionUUID->"28875c5c-680c-43bd-acd2-3b0962ee1caa"],
Cell[342641, 9499, 1603, 44, 129, "Input",ExpressionUUID->"a4ecb39d-c247-410e-b291-cce412b14d76"]
}, Closed]],
Cell[CellGroupData[{
Cell[344281, 9548, 160, 3, 43, "Subsection",ExpressionUUID->"3c507d93-0983-4666-88f7-7373e717a01b"],
Cell[344444, 9553, 3697, 116, 323, "Input",ExpressionUUID->"0aaaab49-6fdf-411c-8905-5d8f1949497b"]
}, Closed]],
Cell[CellGroupData[{
Cell[348178, 9674, 288, 7, 43, "Subsection",ExpressionUUID->"51a430e2-8862-455f-a950-4cbfdf14515b"],
Cell[348469, 9683, 378, 11, 34, "Input",ExpressionUUID->"64c0c364-78c3-4874-9944-790c6feaeab6"],
Cell[CellGroupData[{
Cell[348872, 9698, 753, 19, 34, "Input",ExpressionUUID->"b63d3b66-a5d5-4391-9cd5-60bc36056b64"],
Cell[349628, 9719, 4110, 128, 55, "Output",ExpressionUUID->"3d492335-868c-42c2-bd6e-26f555964846"]
}, Open  ]],
Cell[353753, 9850, 1103, 30, 34, "Input",ExpressionUUID->"906ed7b2-eee8-4557-b6f7-1ed86cd2c649"],
Cell[354859, 9882, 5418, 136, 288, "Input",ExpressionUUID->"247322fc-9fb8-4302-8f69-46bd916507d3"],
Cell[CellGroupData[{
Cell[360302, 10022, 500, 12, 34, "Input",ExpressionUUID->"70415ad6-3bf3-47d5-bcfb-db46a27ef60e"],
Cell[360805, 10036, 4011, 127, 55, "Output",ExpressionUUID->"426a316d-d837-4a12-afed-6e9dd1430d64"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[364877, 10170, 255, 4, 77, "Section",ExpressionUUID->"e927f60e-5461-409d-838f-0100203cc92a"],
Cell[CellGroupData[{
Cell[365157, 10178, 211, 4, 62, "Subsection",ExpressionUUID->"708b5043-630a-4193-aec7-a05554367403"],
Cell[365371, 10184, 282, 7, 34, "Input",ExpressionUUID->"1f3adb08-143e-4857-895f-7000c5f5f5e7"],
Cell[365656, 10193, 663, 19, 52, "Input",ExpressionUUID->"4d33a97d-c1ac-4a17-b69a-8a69cf3a2948"],
Cell[CellGroupData[{
Cell[366344, 10216, 4958, 123, 312, "Input",ExpressionUUID->"10661788-3fec-48df-ae20-ba5f35860b65"],
Cell[371305, 10341, 1178, 19, 39, "Output",ExpressionUUID->"8e869903-3073-4006-954a-273c0cc49467"]
}, Open  ]],
Cell[372498, 10363, 403, 11, 59, "Input",ExpressionUUID->"090c63ae-85a1-450d-b745-7a93a261939f"],
Cell[372904, 10376, 842, 21, 78, "Input",ExpressionUUID->"2b336165-9e8c-4645-83e3-9b640fe4d126"]
}, Closed]],
Cell[CellGroupData[{
Cell[373783, 10402, 179, 3, 43, "Subsection",ExpressionUUID->"2f2aa87c-a7cb-4dda-a56a-988be539334e"],
Cell[373965, 10407, 738, 21, 53, "Input",ExpressionUUID->"5d37b9b9-9ad4-4335-8951-6e3b8796f367"],
Cell[374706, 10430, 1299, 38, 97, "Input",ExpressionUUID->"5a1e91d8-24fb-4e63-96f5-001073c63f1c"],
Cell[376008, 10470, 2778, 84, 145, "Input",ExpressionUUID->"79790b72-4fd4-45a3-9a3a-416a922fd313"],
Cell[378789, 10556, 2929, 80, 124, "Input",ExpressionUUID->"c1ba5b7f-1b76-4250-ad42-c9dbcf942746"]
}, Closed]],
Cell[CellGroupData[{
Cell[381755, 10641, 159, 3, 43, "Subsection",ExpressionUUID->"9f20f396-0c80-439c-b520-0c6e0158ca5f"],
Cell[381917, 10646, 1558, 46, 83, "Input",ExpressionUUID->"9f2eb405-a76c-44c0-ad80-75fe62adff23"]
}, Closed]],
Cell[CellGroupData[{
Cell[383512, 10697, 288, 7, 43, "Subsection",ExpressionUUID->"c239ed67-e983-45aa-aa27-7afe60d21592"],
Cell[CellGroupData[{
Cell[383825, 10708, 465, 12, 34, "Input",ExpressionUUID->"2bce760b-a9a4-4479-bbef-f0e388ed5556"],
Cell[384293, 10722, 326, 8, 39, "Output",ExpressionUUID->"73ae9682-219b-4955-8d27-4c915b2493d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384656, 10735, 725, 16, 34, "Input",ExpressionUUID->"49ace24a-a5e5-4918-ac00-3d6ebf410372"],
Cell[385384, 10753, 3446, 96, 42, "Output",ExpressionUUID->"a3ab13f3-2320-4651-8f16-eeeb6453ffb1"]
}, Open  ]],
Cell[388845, 10852, 1146, 31, 34, "Input",ExpressionUUID->"031e945a-de6e-41b4-b753-d5bf8bc6d082"],
Cell[389994, 10885, 5418, 136, 288, "Input",ExpressionUUID->"48b93e04-84f6-40a1-a09b-3b31f06242c5"],
Cell[CellGroupData[{
Cell[395437, 11025, 547, 12, 34, "Input",ExpressionUUID->"d241583b-d5e4-42f2-b6c9-ac62fa353815"],
Cell[395987, 11039, 3349, 95, 42, "Output",ExpressionUUID->"8a35573e-efc1-4a19-b9a0-3c5824430f84"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[399397, 11141, 314, 6, 77, "Section",ExpressionUUID->"47912f86-5a39-406d-82b7-79d94b08c4e7"],
Cell[399714, 11149, 848, 22, 37, "Input",ExpressionUUID->"10c78acd-1cba-495a-baa5-c926878641f2"],
Cell[400565, 11173, 1275, 31, 64, "Input",ExpressionUUID->"2b0e858c-d1ed-42e5-ba57-d9848a1187a5"],
Cell[401843, 11206, 660, 17, 34, "Input",ExpressionUUID->"b98d2131-ba5e-4499-94d6-95ff468a1cdf"],
Cell[402506, 11225, 4326, 115, 347, "Input",ExpressionUUID->"1ddfd39c-36cd-4c5f-9665-ce190d18f04d"],
Cell[406835, 11342, 579, 13, 34, "Input",ExpressionUUID->"2cab6867-e937-49d8-9eda-af1f9e6387a7"],
Cell[407417, 11357, 531, 11, 34, "Input",ExpressionUUID->"063fe7ba-cce8-481f-a038-7499b760a8db"],
Cell[407951, 11370, 4847, 131, 179, "Input",ExpressionUUID->"a7c37e2c-85e4-40de-a908-27b22cd1bc64"],
Cell[412801, 11503, 299, 7, 34, "Input",ExpressionUUID->"6d2ae7db-ab5c-4209-ac5e-c2a5237e7139"],
Cell[CellGroupData[{
Cell[413125, 11514, 1263, 33, 59, "Input",ExpressionUUID->"771eee2b-b7fb-4483-ad2e-f3004bae92c4"],
Cell[414391, 11549, 3370, 95, 42, "Output",ExpressionUUID->"293e8377-40d1-4ec4-b194-35675112f577"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


